First Look at Quartic-in-Spin Binary Dynamics at Third Post-Minkowskian Order

We compute the conservative and radiation-reaction contributions to classical observables in the gravitational scattering between a spinning and a spinless black hole to the fourth order in spin and third order in the gravitational constant. The conservative results are obtained from two-loop amplitudes for the scattering process of a massive scalar with a massive spin-$s$ field $(s=0, 1, 2)$ minimally coupled to gravity, employing the recently introduced spin interpolation method to resolve all spin-Casimir terms. The two-loop amplitude exhibits a spin-shift symmetry in both probe limits, which we conjecture to be a sign of yet unknown integrability of Kerr orbits through the quartic order in spin and to all orders in the gravitational constant. We obtain the radial action from the finite part of the amplitude and use it to compute classical observables, including the impulse and spin kick. This is done using the recently introduced covariant Dirac brackets, which allow for the computation of classical scattering observables for general (non-aligned) spin configurations. Finally, employing the radiation-reaction amplitude proposed by Alessio and Di Vecchia, together with the Dirac brackets, we obtain radiation-reaction contributions to observables at all orders in spin and beyond the aligned-spin limit. We find agreement with known results up to the quadratic order in spin for both conservative and radiation-reaction contributions. Our results advance the state of the art in the understanding of spinning binary dynamics in general relativity and demonstrate the power and simplicity of the Dirac bracket formalism for relating scattering amplitudes to classical observables.

==> anc/ancillary_amp.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "A First Look at Quartic-in-Spin Binary Dynamics at Third Post-Minkowskian Order"*)


(* ::Text:: *)
(*by Dogan Akpinar, Fernando Febres Cordero, Manfred Kraus, Alexander Smirnov, and  Mao Zeng*)
(**)
(*This file contains the finite part of the classical amplitude tree-level, one-loop and two-loop amplitudes through quartic order in spin, i.e. S^4.*)


(* ::Section::Closed:: *)
(*Notation*)


(* ::Subsection:: *)
(*Constants*)


(* ::Text:: *)
(*-- labels 1 and 2 correspond to massive spinning field (1) and spinless field (2)*)
(*-- y := u[1].u[2] (Lorentz factor)*)
(*-- m[i] := m_i (masses)*)
(*-- q2 := q^2*)
(*-- \[Epsilon] := 2-D/2 (dimensional regularization parameter)*)
(*-- \[Kappa]^2 = 32\[Pi]G*)


(* ::Subsection:: *)
(*Vectors*)


(* ::Text:: *)
(*-- u[i] := u_i (velocity)*)
(*-- q (transfer momentum)*)
(*-- n (vector orthogonal to u[1], u[2], and q defined in caption of table 1)*)
(*-- a (normalized spin vector)*)
(**)
(*dot[vec1,vec2] := vec1.vec2 (Lorentz dot product between vectors vec1 and vec2) *)


(* ::Subsection:: *)
(*Results*)


(* ::Text:: *)
(*-- amp[L,m] (L-loop classical scattering amplitude organized in terms of spin order m)*)


(* ::Section::Closed:: *)
(*Tree Level Amplitude*)


amp[0] := \[Kappa]^2/(-q2) (amp[0,0] + amp[0,1] + amp[0,2] + amp[0,3] + amp[0,4])


amp[0,0] = 1/2 (-1+2 y^2) m[1]^2 m[2]^2;


amp[0,1] = I y dot[n,a] m[1]^2 m[2]^2;


amp[0,2] = 1/4 (-1+2 y^2) dot[q,a]^2 m[1]^2 m[2]^2;


amp[0,3] = 1/6 I y dot[n,a] dot[q,a]^2 m[1]^2 m[2]^2;


amp[0,4] = 1/48 (-1+2 y^2) dot[q,a]^4 m[1]^2 m[2]^2;


(* ::Section::Closed:: *)
(*One Loop Amplitude*)


amp[1] := \[Kappa]^4/(-q2)^(1/2+\[Epsilon]) (amp[1,0] + amp[1,1] + amp[1,2] + amp[1,3] + amp[1,4])


amp[1,0] = 3/512 (-1+5 y^2) m[1]^2 m[2]^2 (m[1]+m[2]);


amp[1,1] = (I y (-3+5 y^2) dot[n,a] m[1]^2 m[2]^2 (4 m[1]+3 m[2]))/(512 (-1+y^2));


amp[1,2] = -(((q2 dot[a,a]-dot[q,a]^2) m[1]^2 m[2]^2 ((15-102 y^2+95 y^4) m[1]+4 (2-15 y^2+15 y^4) m[2]))/(4096 (-1+y^2)))-(q2 dot[u[2],a]^2 m[1]^2 m[2]^2 ((9-66 y^2+65 y^4) m[1]+2 (1-12 y^2+15 y^4) m[2]))/(2048 (-1+y^2)^2);


amp[1,3] = -((I y dot[n,a] (q2 dot[a,a]-dot[q,a]^2) m[1]^2 m[2]^2 ((-5+9 y^2) m[1]+(-2+5 y^2) m[2]))/(1024 (-1+y^2)))-(I q2 y dot[n,a] dot[u[2],a]^2 m[1]^2 m[2]^2 (8 (-1+2 y^2) m[1]+(1+5 y^2) m[2]))/(1024 (-1+y^2)^2);


amp[1,4] = ((-q2 dot[a,a]+dot[q,a]^2)^2 m[1]^2 m[2]^2 ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(98304 (-1+y^2))+(q2 (q2 dot[a,a]-dot[q,a]^2) dot[u[2],a]^2 m[1]^2 m[2]^2 ((25-194 y^2+193 y^4) m[1]+12 (-2-y^2+5 y^4) m[2]))/(24576 (-1+y^2)^2)+(q2^2 dot[u[2],a]^4 m[1]^2 m[2]^2 (8 (1-8 y^2+8 y^4) m[1]+(-13+6 y^2+15 y^4) m[2]))/(12288 (-1+y^2)^3);


(* ::Section::Closed:: *)
(*Two Loop Amplitude*)


amp[2] := \[Kappa]^6/(\[Epsilon]*\[Pi]^2*(-q2)^(2\[Epsilon])) (amp[2,0] + amp[2,1] + amp[2,2] + amp[2,3] + amp[2,4])


amp[2,0] = ((-5+60 y^2-120 y^4+64 y^6) m[1]^4 m[2]^2)/(49152 (-1+y^2)^2)+((y (-55+6 y^2 (22-19 y^2+6 y^4)))/(24576 (-1+y^2)^2)+((3+12 y^2-4 y^4) ArcCosh[y])/(4096 Sqrt[-1+y^2])) m[1]^3 m[2]^3+((-5+60 y^2-120 y^4+64 y^6) m[1]^2 m[2]^4)/(49152 (-1+y^2)^2);


amp[2,1] = (I y (5-20 y^2+16 y^4) dot[n,a] m[1]^4 m[2]^2)/(8192 (-1+y^2)^2)+((I (41+84 y^2-156 y^4+36 y^6) dot[n,a])/(24576 (-1+y^2)^2)-(I y (-6+y^2) (1+2 y^2) ArcCosh[y] dot[n,a])/(2048 (-1+y^2)^(3/2))) m[1]^3 m[2]^3+(I y (5-20 y^2+16 y^4) dot[n,a] m[1]^2 m[2]^4)/(12288 (-1+y^2)^2);


amp[2,2] =(-((q2 (-7+96 y^2-216 y^4+128 y^6) dot[a,a])/(98304 (-1+y^2)^2))+((-7+96 y^2-216 y^4+128 y^6) dot[q,a]^2)/(98304 (-1+y^2)^2)+(q2 (4-57 y^2+132 y^4-80 y^6) dot[u[2],a]^2)/(49152 (-1+y^2)^3)) m[1]^4 m[2]^2+(-((q2 y (1005+446 y^2-1257 y^4+186 y^6) dot[a,a])/(245760 (-1+y^2)^2))+(y (213+104 y^2-1242 y^4+180 y^6) dot[q,a]^2)/(245760 (-1+y^2)^2)-(q2 y (2122+1394 y^2-1769 y^4+138 y^6) dot[u[2],a]^2)/(245760 (-1+y^2)^3)+ArcCosh[y] ((q2 (12+66 y^2+11 y^4-72 y^6+8 y^8) dot[a,a])/(16384 (-1+y^2)^(5/2))-(y^2 (6+y^2-36 y^4+4 y^6) dot[q,a]^2)/(8192 (-1+y^2)^(5/2))+(q2 (24+162 y^2+35 y^4-104 y^6+8 y^8) dot[u[2],a]^2)/(16384 (-1+y^2)^(7/2)))) m[1]^3 m[2]^3+(-((q2 (-3+44 y^2-104 y^4+64 y^6) dot[a,a])/(98304 (-1+y^2)^2))+((-3+44 y^2-104 y^4+64 y^6) dot[q,a]^2)/(98304 (-1+y^2)^2)+(q2 (1-2 y^2 (3-4 y^2)^2) dot[u[2],a]^2)/(49152 (-1+y^2)^3)) m[1]^2 m[2]^4;


amp[2,3] = (-((I q2 y (21-92 y^2+80 y^4) dot[a,a] dot[n,a])/(147456 (-1+y^2)^2))+dot[n,a] ((I y (21-92 y^2+80 y^4) dot[q,a]^2)/(147456 (-1+y^2)^2)-(I q2 y (15-70 y^2+64 y^4) dot[u[2],a]^2)/(73728 (-1+y^2)^3))) m[1]^4 m[2]^2+(-((I q2 (297+2930 y^2+251 y^4-1780 y^6+192 y^8) dot[a,a] dot[n,a])/(737280 (-1+y^2)^3))+dot[n,a] ((I (-327-985 y^2-904 y^4-1744 y^6+180 y^8) dot[q,a]^2)/(737280 (-1+y^2)^3)-(I q2 (1362+12809 y^2+2687 y^4-3724 y^6+96 y^8) dot[u[2],a]^2)/(737280 (-1+y^2)^4))+ArcCosh[y] ((I q2 y (79+141 y^2-10 y^4-92 y^6+8 y^8) dot[a,a] dot[n,a])/(49152 (-1+y^2)^(7/2))+dot[n,a] (-((I y (-11-21 y^2-10 y^4-23 y^6+2 y^8) dot[q,a]^2)/(12288 (-1+y^2)^(7/2)))+(I q2 y (331+741 y^2-10 y^4-188 y^6+8 y^8) dot[u[2],a]^2)/(49152 (-1+y^2)^(9/2))))) m[1]^3 m[2]^3+(-((I q2 y (3-16 y^2+16 y^4) dot[a,a] dot[n,a])/(73728 (-1+y^2)^2))+dot[n,a] ((I y (3-16 y^2+16 y^4) dot[q,a]^2)/(73728 (-1+y^2)^2)+(I q2 y^3 (5-8 y^2) dot[u[2],a]^2)/(36864 (-1+y^2)^3))) m[1]^2 m[2]^4;


amp[2,4] = ((q2^2 (-3+44 y^2-104 y^4+64 y^6) dot[a,a]^2)/(393216 (-1+y^2)^2)+((-3+44 y^2-104 y^4+64 y^6) dot[q,a]^4)/(393216 (-1+y^2)^2)+(q2 (2-31 y^2+76 y^4-48 y^6) dot[q,a]^2 dot[u[2],a]^2)/(98304 (-1+y^2)^3)+(q2^2 (-5+80 y^2-200 y^4+128 y^6) dot[u[2],a]^4)/(393216 (-1+y^2)^4)+dot[a,a] (-((q2 (-3+44 y^2-104 y^4+64 y^6) dot[q,a]^2)/(196608 (-1+y^2)^2))+(q2^2 (-2+31 y^2-76 y^4+48 y^6) dot[u[2],a]^2)/(98304 (-1+y^2)^3))) m[1]^4 m[2]^2+((q2^2 y (-29125-68384 y^2+93672 y^4+29980 y^6-35530 y^8+2772 y^10) dot[a,a]^2)/(41287680 (-1+y^2)^4)+(y (12643+14150 y^2-17487 y^4-2188 y^6-17198 y^8+1260 y^10) dot[q,a]^4)/(20643840 (-1+y^2)^4)-(q2 y (-13625-26434 y^2+158238 y^4+32324 y^6-32231 y^8+798 y^10) dot[q,a]^2 dot[u[2],a]^2)/(10321920 (-1+y^2)^5)+(q2^2 y (-267223-602806 y^2+626512 y^4+122716 y^6-98474 y^8+980 y^10) dot[u[2],a]^4)/(41287680 (-1+y^2)^6)+dot[a,a] (-((q2 y (7360+278 y^2+15441 y^4+6320 y^6-17495 y^8+1326 y^10) dot[q,a]^2)/(10321920 (-1+y^2)^4))+(q2^2 y (-130000-289073 y^2+340836 y^4+81988 y^6-65002 y^8+1716 y^10) dot[u[2],a]^2)/(20643840 (-1+y^2)^5))+ArcCosh[y] (-((q2^2 (-25-582 y^2+30 y^4+600 y^6+138 y^8-240 y^10+16 y^12) dot[a,a]^2)/(393216 (-1+y^2)^(9/2)))-((7+88 y^2+30 y^4-116 y^6+5 y^8-60 y^10+4 y^12) dot[q,a]^4)/(98304 (-1+y^2)^(9/2))+(q2 (-5-324 y^2+468 y^4+1140 y^6+63 y^8-216 y^10+8 y^12) dot[q,a]^2 dot[u[2],a]^2)/(98304 (-1+y^2)^(11/2))-(q2^2 (-259+2 y^2 (-2430-737 y^2+2524 y^4+37 y^6-312 y^8+8 y^10)) dot[u[2],a]^4)/(393216 (-1+y^2)^(13/2))+dot[a,a] ((q2 (13+54 y^2+96 y^4+36 y^6+39 y^8-120 y^10+8 y^12) dot[q,a]^2)/(98304 (-1+y^2)^(9/2))-(q2^2 (-124-2391 y^2-486 y^4+2664 y^6+186 y^8-432 y^10+16 y^12) dot[u[2],a]^2)/(196608 (-1+y^2)^(11/2))))) m[1]^3 m[2]^3+((q2^2 (-1+28 y^2-88 y^4+64 y^6) dot[a,a]^2)/(1179648 (-1+y^2)^2)+((-1+28 y^2-88 y^4+64 y^6) dot[q,a]^4)/(1179648 (-1+y^2)^2)-(q2 (1+2 y^2-32 y^4+32 y^6) dot[q,a]^2 dot[u[2],a]^2)/(294912 (-1+y^2)^3)+(q2^2 (5-20 y^2-40 y^4+64 y^6) dot[u[2],a]^4)/(1179648 (-1+y^2)^4)+dot[a,a] ((q2 (1-28 y^2+88 y^4-64 y^6) dot[q,a]^2)/(589824 (-1+y^2)^2)+(q2^2 (1+2 y^2-32 y^4+32 y^6) dot[u[2],a]^2)/(294912 (-1+y^2)^3))) m[1]^2 m[2]^4;


==> anc/ancillary_obs.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "A First Look at Quartic-in-Spin Binary Dynamics at Third Post-Minkowskian Order" *)


(* ::Text:: *)
(*by Dogan Akpinar, Fernando Febres Cordero, Manfred Kraus, Alexander Smirnov, and  Mao Zeng*)
(**)
(*This file contains the potential region impulse, spin kick and aligned-spin scattering angle at G^1, G^2 and G^3 through quartic order in spin, i.e. S^4. This file also contains the radiation-reaction contribution to the impulse, spin kick and aligned-spin scattering angle to all orders in spin.*)


(* ::Section::Closed:: *)
(*Notation*)


(* ::Subsection:: *)
(*Constants*)


(* ::Text:: *)
(*-- labels 1 and 2 correspond to massive spinning field (1) and spinless field (2)*)
(*-- y := u[1].u[2] (Lorentz factor)*)
(*-- m[i] := m_i (masses)*)
(*-- mB := |b| (modulus of impact parameter)*)
(*-- J = |b||p| = |b|Sqrt[y^2-1]*m[1]*m[2]/(Sqrt[s]) (angular momentum at past infinity)*)
(*-- s = m[1]^2 + m[2]^2 + 2*y*m[1]*m[2] (s Mandelstam variable)*)


(* ::Subsection:: *)
(*Vectors*)


(* ::Text:: *)
(*-- u[i] := u_i (velocity)*)
(*-- b := (b_2 - b_1)/mB (normalized impact parameter)*)
(*-- l (vector orthogonal to u[1], u[2], and b defined in Eqn.  (24))*)
(*-- a (normalized spin vector)*)
(**)
(*dot[vec1,vec2] := vec1.vec2 (Lorentz dot product between vectors vec1 and vec2) *)


(* ::Subsection:: *)
(*Results*)


(* ::Text:: *)
(*-- \[CapitalDelta]p[n] := \[CapitalDelta]p^(n) (impulse)*)
(*-- \[CapitalDelta]a[n] := \[CapitalDelta]a^(n) (spin kick)*)
(*-- \[Chi][n] := \[Chi]^(n) (aligned-spin scattering angle)*)


(* ::Section::Closed:: *)
(*Impulse \[CapitalDelta]p*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]p[1] := \[CapitalDelta]p[1,0] + \[CapitalDelta]p[1,1] + \[CapitalDelta]p[1,2] + \[CapitalDelta]p[1,3] + \[CapitalDelta]p[1,4]


\[CapitalDelta]p[1,0] = (2 b (-1+2 y^2) m[1] m[2])/(mB Sqrt[-1+y^2]);


\[CapitalDelta]p[1,1] = -((4 l y dot[b,a] m[1] m[2])/mB^2)-(4 b y dot[l,a] m[1] m[2])/mB^2;


\[CapitalDelta]p[1,2] = -((2 b (-1+2 y^2) dot[a,a] m[1] m[2])/(mB^3 Sqrt[-1+y^2]))+(4 b (1-2 y^2) dot[b,a]^2 m[1] m[2])/(mB^3 Sqrt[-1+y^2])+(4 l (-1+2 y^2) dot[b,a] dot[l,a] m[1] m[2])/(mB^3 Sqrt[-1+y^2])-(2 b (-1+2 y^2) dot[u[2],a]^2 m[1] m[2])/(mB^3 (-1+y^2)^(3/2));


\[CapitalDelta]p[1,3] = l ((12 y dot[a,a] dot[b,a] m[1] m[2])/mB^4+(16 y dot[b,a]^3 m[1] m[2])/mB^4+(12 y dot[b,a] dot[u[2],a]^2 m[1] m[2])/(mB^4 (-1+y^2)))+b ((4 y dot[a,a] dot[l,a] m[1] m[2])/mB^4+(16 y dot[b,a]^2 dot[l,a] m[1] m[2])/mB^4+(4 y dot[l,a] dot[u[2],a]^2 m[1] m[2])/(mB^4 (-1+y^2)));


\[CapitalDelta]p[1,4] = l ((8 (1-2 y^2) dot[a,a] dot[b,a] dot[l,a] m[1] m[2])/(mB^5 Sqrt[-1+y^2])-(16 (-1+2 y^2) dot[b,a]^3 dot[l,a] m[1] m[2])/(mB^5 Sqrt[-1+y^2])+(8 (1-2 y^2) dot[b,a] dot[l,a] dot[u[2],a]^2 m[1] m[2])/(mB^5 (-1+y^2)^(3/2)))+b ((2 (-1+2 y^2) dot[a,a]^2 m[1] m[2])/(mB^5 Sqrt[-1+y^2])+(16 (-1+2 y^2) dot[b,a]^4 m[1] m[2])/(mB^5 Sqrt[-1+y^2])+(16 (-1+2 y^2) dot[b,a]^2 dot[u[2],a]^2 m[1] m[2])/(mB^5 (-1+y^2)^(3/2))+(2 (-1+2 y^2) dot[u[2],a]^4 m[1] m[2])/(mB^5 (-1+y^2)^(5/2))+dot[a,a] ((16 (-1+2 y^2) dot[b,a]^2 m[1] m[2])/(mB^5 Sqrt[-1+y^2])+(4 (-1+2 y^2) dot[u[2],a]^2 m[1] m[2])/(mB^5 (-1+y^2)^(3/2))));


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]p[2] := \[CapitalDelta]p[2,0] + \[CapitalDelta]p[2,1] + \[CapitalDelta]p[2,2] + \[CapitalDelta]p[2,3] + \[CapitalDelta]p[2,4]


\[CapitalDelta]p[2,0] = (3 b \[Pi] (-1+5 y^2) m[1] m[2] (m[1]+m[2]))/(4 mB^2 Sqrt[-1+y^2])-(2 (1-2 y^2)^2 m[1] m[2] (y m[1]+m[2]) u[1])/(mB^2 (-1+y^2)^2)+(2 (1-2 y^2)^2 m[1] m[2] (m[1]+y m[2]) u[2])/(mB^2 (-1+y^2)^2);


\[CapitalDelta]p[2,1] = -((b \[Pi] y (-3+5 y^2) dot[l,a] m[1] m[2] (4 m[1]+3 m[2]))/(2 mB^3 (-1+y^2)))+l (-((\[Pi] y (-3+5 y^2) dot[b,a] m[1] m[2] (4 m[1]+3 m[2]))/(4 mB^3 (-1+y^2)))-(2 dot[u[2],a] m[1] m[2] (-4 y m[1]+8 y^3 m[1]-m[2]+4 y^2 m[2]))/(mB^3 (-1+y^2)^(3/2)))+(8 y (-1+2 y^2) dot[l,a] m[1] m[2] (y m[1]+m[2]) u[1])/(mB^3 (-1+y^2)^(3/2))-(8 y (-1+2 y^2) dot[l,a] m[1] m[2] (m[1]+y m[2]) u[2])/(mB^3 (-1+y^2)^(3/2));


\[CapitalDelta]p[2,2] = l ((3 \[Pi] dot[b,a] dot[l,a] m[1] m[2] ((15-102 y^2+95 y^4) m[1]+8 m[2]+60 y^2 (-1+y^2) m[2]))/(16 mB^4 (-1+y^2)^(3/2))+(6 dot[l,a] dot[u[2],a] m[1] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^4 (-1+y^2)^2))+b (-((9 \[Pi] dot[b,a]^2 m[1] m[2] ((15-102 y^2+95 y^4) m[1]+8 m[2]+60 y^2 (-1+y^2) m[2]))/(32 mB^4 (-1+y^2)^(3/2)))-(2 dot[b,a] dot[u[2],a] m[1] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^4 (-1+y^2)^2)-(9 \[Pi] dot[u[2],a]^2 m[1] m[2] ((11-78 y^2+75 y^4) m[1]+4 (1-9 y^2+10 y^4) m[2]))/(32 mB^4 (-1+y^2)^(5/2))-(3 \[Pi] dot[a,a] m[1] m[2] ((15-102 y^2+95 y^4) m[1]+4 (2-15 y^2+15 y^4) m[2]))/(16 mB^4 (-1+y^2)^(3/2)))+((4 (1-6 y^2+6 y^4) dot[a,a] m[1] m[2] (y m[1]+m[2]))/(mB^4 (-1+y^2)^2)+(8 (1-2 y^2)^2 dot[b,a]^2 m[1] m[2] (y m[1]+m[2]))/(mB^4 (-1+y^2)^2)+(4 (1-6 y^2+6 y^4) dot[u[2],a]^2 m[1] m[2] (y m[1]+m[2]))/(mB^4 (-1+y^2)^3)) u[1]+(-((4 (1-6 y^2+6 y^4) dot[a,a] m[1] m[2] (m[1]+y m[2]))/(mB^4 (-1+y^2)^2))-(8 (1-2 y^2)^2 dot[b,a]^2 m[1] m[2] (m[1]+y m[2]))/(mB^4 (-1+y^2)^2)-(4 (1-6 y^2+6 y^4) dot[u[2],a]^2 m[1] m[2] (m[1]+y m[2]))/(mB^4 (-1+y^2)^3)) u[2];


\[CapitalDelta]p[2,3] = b ((8 dot[b,a] dot[l,a] dot[u[2],a] m[1] m[2] (-4 y m[1]+8 y^3 m[1]-m[2]+4 y^2 m[2]))/(mB^5 (-1+y^2)^(3/2))+(3 \[Pi] y dot[a,a] dot[l,a] m[1] m[2] ((-5+9 y^2) m[1]+(-2+5 y^2) m[2]))/(mB^5 (-1+y^2))+(15 \[Pi] y dot[b,a]^2 dot[l,a] m[1] m[2] ((-5+9 y^2) m[1]+(-2+5 y^2) m[2]))/(2 mB^5 (-1+y^2))+(3 \[Pi] y dot[l,a] dot[u[2],a]^2 m[1] m[2] ((-13+25 y^2) m[1]+(-1+10 y^2) m[2]))/(2 mB^5 (-1+y^2)^2))+l ((16 dot[b,a]^2 dot[u[2],a] m[1] m[2] (-4 y m[1]+8 y^3 m[1]-m[2]+4 y^2 m[2]))/(mB^5 (-1+y^2)^(3/2))+(12 dot[u[2],a]^3 m[1] m[2] (-4 y m[1]+8 y^3 m[1]-m[2]+4 y^2 m[2]))/(mB^5 (-1+y^2)^(5/2))+(45 \[Pi] y dot[b,a]^3 m[1] m[2] ((-5+9 y^2) m[1]+(-2+5 y^2) m[2]))/(8 mB^5 (-1+y^2))+(3 \[Pi] y dot[b,a] dot[u[2],a]^2 m[1] m[2] ((-63+115 y^2) m[1]+3 (-7+20 y^2) m[2]))/(8 mB^5 (-1+y^2)^2)+dot[a,a] ((12 dot[u[2],a] m[1] m[2] (-4 y m[1]+8 y^3 m[1]-m[2]+4 y^2 m[2]))/(mB^5 (-1+y^2)^(3/2))+(9 \[Pi] y dot[b,a] m[1] m[2] ((-5+9 y^2) m[1]+(-2+5 y^2) m[2]))/(2 mB^5 (-1+y^2))))+(-((16 y (-1+2 y^2) dot[a,a] dot[l,a] m[1] m[2] (y m[1]+m[2]))/(mB^5 (-1+y^2)^(3/2)))-(32 y (-1+2 y^2) dot[b,a]^2 dot[l,a] m[1] m[2] (y m[1]+m[2]))/(mB^5 (-1+y^2)^(3/2))-(16 y (-1+2 y^2) dot[l,a] dot[u[2],a]^2 m[1] m[2] (y m[1]+m[2]))/(mB^5 (-1+y^2)^(5/2))) u[1]+((16 y (-1+2 y^2) dot[a,a] dot[l,a] m[1] m[2] (m[1]+y m[2]))/(mB^5 (-1+y^2)^(3/2))+(32 y (-1+2 y^2) dot[b,a]^2 dot[l,a] m[1] m[2] (m[1]+y m[2]))/(mB^5 (-1+y^2)^(3/2))+(16 y (-1+2 y^2) dot[l,a] dot[u[2],a]^2 m[1] m[2] (m[1]+y m[2]))/(mB^5 (-1+y^2)^(5/2))) u[2];


\[CapitalDelta]p[2,4] = l (-((40 dot[b,a]^2 dot[l,a] dot[u[2],a] m[1] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^6 (-1+y^2)^2))-(20 dot[l,a] dot[u[2],a]^3 m[1] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^6 (-1+y^2)^3)-(35 \[Pi] dot[b,a]^3 dot[l,a] m[1] m[2] ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(64 mB^6 (-1+y^2)^(3/2))-(5 \[Pi] dot[b,a] dot[l,a] dot[u[2],a]^2 m[1] m[2] ((155-1138 y^2+1103 y^4) m[1]+24 (-2-13 y^2+20 y^4) m[2]))/(64 mB^6 (-1+y^2)^(5/2))+dot[a,a] (-((20 dot[l,a] dot[u[2],a] m[1] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^6 (-1+y^2)^2))-(5 \[Pi] dot[b,a] dot[l,a] m[1] m[2] ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(16 mB^6 (-1+y^2)^(3/2))))+b ((24 dot[b,a]^3 dot[u[2],a] m[1] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^6 (-1+y^2)^2)+(20 dot[b,a] dot[u[2],a]^3 m[1] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^6 (-1+y^2)^3)+(5 \[Pi] dot[a,a]^2 m[1] m[2] ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(32 mB^6 (-1+y^2)^(3/2))+(175 \[Pi] dot[b,a]^4 m[1] m[2] ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(256 mB^6 (-1+y^2)^(3/2))+(25 \[Pi] dot[b,a]^2 dot[u[2],a]^2 m[1] m[2] ((155-1138 y^2+1103 y^4) m[1]+24 (-2-13 y^2+20 y^4) m[2]))/(128 mB^6 (-1+y^2)^(5/2))+(5 \[Pi] dot[u[2],a]^4 m[1] m[2] ((397-3062 y^2+3025 y^4) m[1]+24 (-17-8 y^2+40 y^4) m[2]))/(256 mB^6 (-1+y^2)^(7/2))+dot[a,a] ((20 dot[b,a] dot[u[2],a] m[1] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^6 (-1+y^2)^2)+(25 \[Pi] dot[b,a]^2 m[1] m[2] ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(32 mB^6 (-1+y^2)^(3/2))+(5 \[Pi] dot[u[2],a]^2 m[1] m[2] ((85-638 y^2+625 y^4) m[1]+24 (-2-5 y^2+10 y^4) m[2]))/(32 mB^6 (-1+y^2)^(5/2))))+(-((2 (3-20 y^2+20 y^4) dot[a,a]^2 m[1] m[2] (y m[1]+m[2]))/(mB^6 (-1+y^2)^2))-(32 (1-2 y^2)^2 dot[b,a]^4 m[1] m[2] (y m[1]+m[2]))/(mB^6 (-1+y^2)^2)-(32 (1-5 y^2+5 y^4) dot[b,a]^2 dot[u[2],a]^2 m[1] m[2] (y m[1]+m[2]))/(mB^6 (-1+y^2)^3)-(2 (3-20 y^2+20 y^4) dot[u[2],a]^4 m[1] m[2] (y m[1]+m[2]))/(mB^6 (-1+y^2)^4)+dot[a,a] (-((32 (1-5 y^2+5 y^4) dot[b,a]^2 m[1] m[2] (y m[1]+m[2]))/(mB^6 (-1+y^2)^2))-(4 (3-20 y^2+20 y^4) dot[u[2],a]^2 m[1] m[2] (y m[1]+m[2]))/(mB^6 (-1+y^2)^3))) u[1]+((2 (3-20 y^2+20 y^4) dot[a,a]^2 m[1] m[2] (m[1]+y m[2]))/(mB^6 (-1+y^2)^2)+(32 (1-2 y^2)^2 dot[b,a]^4 m[1] m[2] (m[1]+y m[2]))/(mB^6 (-1+y^2)^2)+(32 (1-5 y^2+5 y^4) dot[b,a]^2 dot[u[2],a]^2 m[1] m[2] (m[1]+y m[2]))/(mB^6 (-1+y^2)^3)+(2 (3-20 y^2+20 y^4) dot[u[2],a]^4 m[1] m[2] (m[1]+y m[2]))/(mB^6 (-1+y^2)^4)+dot[a,a] ((32 (1-5 y^2+5 y^4) dot[b,a]^2 m[1] m[2] (m[1]+y m[2]))/(mB^6 (-1+y^2)^2)+(4 (3-20 y^2+20 y^4) dot[u[2],a]^2 m[1] m[2] (m[1]+y m[2]))/(mB^6 (-1+y^2)^3))) u[2];


(* ::Subsection::Closed:: *)
(*3PM conservative*)


\[CapitalDelta]p[3] := \[CapitalDelta]p[3,0] + \[CapitalDelta]p[3,1] + \[CapitalDelta]p[3,2] + \[CapitalDelta]p[3,3] + \[CapitalDelta]p[3,4]


\[CapitalDelta]p[3,0] = b (((-2+32 y^2-64 y^4+32 y^6) m[1]^3 m[2])/(mB^3 (-1+y^2)^(5/2))+((4 y (-53+120 y^2-90 y^4+20 y^6))/(3 mB^3 (-1+y^2)^(5/2))+((24+96 y^2-32 y^4) ArcCosh[y])/(mB^3 (-1+y^2))) m[1]^2 m[2]^2+((-2+32 y^2-64 y^4+32 y^6) m[1] m[2]^3)/(mB^3 (-1+y^2)^(5/2)))+(-((3 \[Pi] y (-1+2 y^2) (-1+5 y^2) m[1]^3 m[2])/(2 mB^3 (-1+y^2)^2))-(3 \[Pi] (1-7 y^2+10 y^4) m[1]^2 m[2]^2)/(2 mB^3 (-1+y)^2 (1+y))-(3 \[Pi] (-1+2 y^2) (-1+5 y^2) m[1] m[2]^3)/(2 mB^3 (-1+y^2)^2)) u[1]+((3 \[Pi] (-1+2 y^2) (-1+5 y^2) m[1]^3 m[2])/(2 mB^3 (-1+y^2)^2)+(3 \[Pi] (1-7 y^2+10 y^4) m[1]^2 m[2]^2)/(2 mB^3 (-1+y)^2 (1+y))+(3 \[Pi] y (-1+2 y^2) (-1+5 y^2) m[1] m[2]^3)/(2 mB^3 (-1+y^2)^2)) u[2];


\[CapitalDelta]p[3,1] = b dot[l,a] (-((4 y (13-52 y^2+40 y^4) m[1]^3 m[2])/(mB^4 (-1+y^2)^2))+(-((4 (41+80 y^2-140 y^4+20 y^6))/(mB^4 (-1+y^2)^2))+(48 y (-6-11 y^2+2 y^4) ArcCosh[y])/(mB^4 (-1+y^2)^(3/2))) m[1]^2 m[2]^2+((32 y-96 y^3) m[1] m[2]^3)/(mB^4 (-1+y^2)))+l (dot[b,a] (-((4 y (3-12 y^2+8 y^4) m[1]^3 m[2])/(mB^4 (-1+y^2)^2))+(-((8 (20+45 y^2-78 y^4+10 y^6))/(3 mB^4 (-1+y^2)^2))+(16 y (-6-11 y^2+2 y^4) ArcCosh[y])/(mB^4 (-1+y^2)^(3/2))) m[1]^2 m[2]^2-(4 y (3-12 y^2+8 y^4) m[1] m[2]^3)/(mB^4 (-1+y^2)^2))+dot[u[2],a] (-((\[Pi] y (9-40 y^2+35 y^4) m[1]^3 m[2])/(mB^4 (-1+y^2)^(5/2)))-(\[Pi] (3+15 y-30 y^2-69 y^3+35 y^4+60 y^5) m[1]^2 m[2]^2)/(2 mB^4 (-1+y^2)^(5/2))-(3 \[Pi] (1-9 y^2+10 y^4) m[1] m[2]^3)/(2 mB^4 (-1+y^2)^(5/2))))+dot[l,a] ((\[Pi] y^2 (15-62 y^2+55 y^4) m[1]^3 m[2])/(mB^4 (-1+y^2)^(5/2))+(\[Pi] y (15+12 y-62 y^2-51 y^3+55 y^4+45 y^5) m[1]^2 m[2]^2)/(mB^4 (-1+y^2)^(5/2))+(3 \[Pi] y (4-17 y^2+15 y^4) m[1] m[2]^3)/(mB^4 (-1+y^2)^(5/2))) u[1]+dot[l,a] (-((\[Pi] y (15-62 y^2+55 y^4) m[1]^3 m[2])/(mB^4 (-1+y^2)^(5/2)))-(\[Pi] y (12+15 y-51 y^2-62 y^3+45 y^4+55 y^5) m[1]^2 m[2]^2)/(mB^4 (-1+y^2)^(5/2))-(3 \[Pi] y^2 (4-17 y^2+15 y^4) m[1] m[2]^3)/(mB^4 (-1+y^2)^(5/2))) u[2];


\[CapitalDelta]p[3,2] = l (dot[l,a] dot[u[2],a] ((\[Pi] (-57+876 y^2-2125 y^4+1330 y^6) m[1]^3 m[2])/(8 mB^5 (-1+y^2)^3)+(\[Pi] (-36+285 y+327 y^2-1217 y^3-295 y^4+960 y^5) m[1]^2 m[2]^2)/(8 mB^5 (-1+y)^3 (1+y)^2)+(3 \[Pi] y (15-53 y^2+40 y^4) m[1] m[2]^3)/(2 mB^5 (-1+y^2)^3))+dot[b,a] dot[l,a] ((4 (-3+42 y^2-88 y^4+48 y^6) m[1]^3 m[2])/(mB^5 (-1+y^2)^(5/2))+((8 y (376+353 y^2-2444 y^4+200 y^6))/(15 mB^5 (-1+y^2)^(5/2))-(32 y^2 (6+y^2-36 y^4+4 y^6) ArcCosh[y])/(mB^5 (-1+y^2)^3)) m[1]^2 m[2]^2+(4 (-2+29 y^2-60 y^4+32 y^6) m[1] m[2]^3)/(mB^5 (-1+y^2)^(5/2))))+b (dot[b,a] dot[u[2],a] (-((\[Pi] (3-45 y^2+70 y^4) m[1]^3 m[2])/(2 mB^5 (-1+y^2)^2))-(\[Pi] (3-15 y-39 y^2+35 y^3+60 y^4) m[1]^2 m[2]^2)/(2 mB^5 (-1+y^2)^2)+(3 \[Pi] y (2-5 y^2) m[1] m[2]^3)/(mB^5 (-1+y^2)^2))+dot[a,a] (-((8 (3-40 y^2+56 y^4) m[1]^3 m[2])/(mB^5 (-1+y^2)^(3/2)))+((16 y (373+514 y^2-52 y^4))/(5 mB^5 (-1+y^2)^(3/2))+(192 (-1-7 y^2-8 y^4+y^6) ArcCosh[y])/(mB^5 (-1+y^2)^2)) m[1]^2 m[2]^2-(8 (1-16 y^2+24 y^4) m[1] m[2]^3)/(mB^5 (-1+y^2)^(3/2)))+dot[u[2],a]^2 (((28-416 y^2+960 y^4-576 y^6) m[1]^3 m[2])/(mB^5 (-1+y^2)^(7/2))+(-((8 y (4497+2642 y^2-4340 y^4+216 y^6))/(15 mB^5 (-1+y^2)^(7/2)))+(64 (6+42 y^2+9 y^4-35 y^6+3 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^4)) m[1]^2 m[2]^2-(4 (-1+26 y^2-72 y^4+48 y^6) m[1] m[2]^3)/(mB^5 (-1+y^2)^(7/2)))+dot[b,a]^2 (((28-440 y^2+992 y^4-576 y^6) m[1]^3 m[2])/(mB^5 (-1+y^2)^(5/2))+(-((8 y (872+241 y^2-4528 y^4+400 y^6))/(15 mB^5 (-1+y^2)^(5/2)))+(64 y^2 (6+y^2-36 y^4+4 y^6) ArcCosh[y])/(mB^5 (-1+y^2)^3)) m[1]^2 m[2]^2-(4 (-2+45 y^2-108 y^4+64 y^6) m[1] m[2]^3)/(mB^5 (-1+y^2)^(5/2))))+(dot[b,a] dot[u[2],a] (((-4 y+8 y^3) m[1]^3 m[2])/(mB^5 (-1+y^2)^(7/2))+(4 (-1+3 y^2) m[1]^2 m[2]^2)/(mB^5 (-1+y^2)^(7/2))+(4 y m[1] m[2]^3)/(mB^5 (-1+y^2)^(7/2)))+dot[a,a] ((\[Pi] y (-57+684 y^2-1613 y^4+1010 y^6) m[1]^3 m[2])/(8 mB^5 (-1+y^2)^3)+(\[Pi] (-57+21 y+663 y^2-195 y^3-1418 y^4+290 y^5+720 y^6) m[1]^2 m[2]^2)/(8 mB^5 (-1+y)^3 (1+y)^2)+(3 \[Pi] (-3+39 y^2-94 y^4+60 y^6) m[1] m[2]^3)/(2 mB^5 (-1+y^2)^3))+dot[u[2],a]^2 ((\[Pi] y (-123+1476 y^2-3511 y^4+2230 y^6) m[1]^3 m[2])/(16 mB^5 (-1+y^2)^4)+(\[Pi] (-123+63 y+1413 y^2-537 y^3-2974 y^4+790 y^5+1440 y^6) m[1]^2 m[2]^2)/(16 mB^5 (-1+y)^4 (1+y)^3)+(3 \[Pi] (-5+73 y^2-182 y^4+120 y^6) m[1] m[2]^3)/(4 mB^5 (-1+y^2)^4))+dot[b,a]^2 ((\[Pi] y (-183+1764 y^2-4019 y^4+2510 y^6) m[1]^3 m[2])/(16 mB^5 (-1+y^2)^3)+(\[Pi] (-183+63 y+1701 y^2-489 y^3-3530 y^4+710 y^5+1800 y^6) m[1]^2 m[2]^2)/(16 mB^5 (-1+y)^3 (1+y)^2)+(3 \[Pi] (-10+101 y^2-235 y^4+150 y^6) m[1] m[2]^3)/(4 mB^5 (-1+y^2)^3))) u[1]+(dot[b,a] dot[u[2],a] (((4-8 y^2) m[1]^3 m[2])/(mB^5 (-1+y^2)^(7/2))-(8 y^3 m[1]^2 m[2]^2)/(mB^5 (-1+y^2)^(7/2))-(4 y^2 m[1] m[2]^3)/(mB^5 (-1+y^2)^(7/2)))+dot[b,a]^2 ((\[Pi] (183-1764 y^2+4019 y^4-2510 y^6) m[1]^3 m[2])/(16 mB^5 (-1+y^2)^3)+(\[Pi] (120+63 y-1275 y^2-489 y^3+3309 y^4+710 y^5-2510 y^6) m[1]^2 m[2]^2)/(16 mB^5 (-1+y)^3 (1+y)^2)+(3 \[Pi] y (10-101 y^2+235 y^4-150 y^6) m[1] m[2]^3)/(4 mB^5 (-1+y^2)^3))+dot[u[2],a]^2 ((\[Pi] (123-1476 y^2+3511 y^4-2230 y^6) m[1]^3 m[2])/(16 mB^5 (-1+y^2)^4)+(\[Pi] (60+63 y-939 y^2-537 y^3+2721 y^4+790 y^5-2230 y^6) m[1]^2 m[2]^2)/(16 mB^5 (-1+y)^4 (1+y)^3)+(3 \[Pi] y (5-73 y^2+182 y^4-120 y^6) m[1] m[2]^3)/(4 mB^5 (-1+y^2)^4))+dot[a,a] ((\[Pi] (57-684 y^2+1613 y^4-1010 y^6) m[1]^3 m[2])/(8 mB^5 (-1+y^2)^3)+(\[Pi] (36+21 y-489 y^2-195 y^3+1323 y^4+290 y^5-1010 y^6) m[1]^2 m[2]^2)/(8 mB^5 (-1+y)^3 (1+y)^2)-(3 \[Pi] y (-3+39 y^2-94 y^4+60 y^6) m[1] m[2]^3)/(2 mB^5 (-1+y^2)^3))) u[2];


\[CapitalDelta]p[3,3] = b (dot[b,a] dot[l,a] dot[u[2],a] ((\[Pi] y (189-890 y^2+805 y^4) m[1]^3 m[2])/(4 mB^6 (-1+y^2)^(5/2))+(\[Pi] (69+276 y-690 y^2-1308 y^3+805 y^4+1200 y^5) m[1]^2 m[2]^2)/(8 mB^6 (-1+y^2)^(5/2))+(3 \[Pi] (2-21 y^2+25 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^(5/2)))+dot[a,a] dot[l,a] ((32 y (8-35 y^2+30 y^4) m[1]^3 m[2])/(mB^6 (-1+y^2)^2)+((8 (-89-1732 y^2-1500 y^4+108 y^6))/(3 mB^6 (-1+y^2)^2)-(80 y (-19-52 y^2-42 y^4+4 y^6) ArcCosh[y])/(mB^6 (-1+y^2)^(5/2))) m[1]^2 m[2]^2+(8 y (7-40 y^2+40 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^2))+dot[l,a] dot[u[2],a]^2 ((8 y (47-220 y^2+200 y^4) m[1]^3 m[2])/(mB^6 (-1+y^2)^3)+((16 (397+4147 y^2+626 y^4-1412 y^6+22 y^8))/(3 mB^6 (-1+y^2)^4)-(80 y (103+233 y^2-10 y^4-78 y^6+4 y^8) ArcCosh[y])/(mB^6 (-1+y^2)^(9/2))) m[1]^2 m[2]^2+(8 y (-3-20 y^2+40 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^3))+dot[b,a]^2 dot[l,a] ((32 y (15-66 y^2+56 y^4) m[1]^3 m[2])/(mB^6 (-1+y^2)^2)+((8 (-651-1967 y^2-1926 y^4-3216 y^6+200 y^8))/(3 mB^6 (-1+y^2)^3)-(320 y (-11-21 y^2-10 y^4-23 y^6+2 y^8) ArcCosh[y])/(mB^6 (-1+y^2)^(7/2))) m[1]^2 m[2]^2+(8 y (15-84 y^2+80 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^2)))+l (dot[b,a]^3 ((32 y (7-30 y^2+24 y^4) m[1]^3 m[2])/(mB^6 (-1+y^2)^2)+((8 (-639-2115 y^2-1598 y^4-3408 y^6+200 y^8))/(5 mB^6 (-1+y^2)^3)-(192 y (-11-21 y^2-10 y^4-23 y^6+2 y^8) ArcCosh[y])/(mB^6 (-1+y^2)^(7/2))) m[1]^2 m[2]^2+(8 y (13-60 y^2+48 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^2))+dot[b,a] dot[u[2],a]^2 ((8 y (27-116 y^2+96 y^4) m[1]^3 m[2])/(mB^6 (-1+y^2)^3)+((4 (-953+7907 y^2-3442 y^4-19520 y^6+888 y^8))/(15 mB^6 (-1+y^2)^4)-(16 y (15+65 y^2-90 y^4-262 y^6+20 y^8) ArcCosh[y])/(mB^6 (-1+y^2)^(9/2))) m[1]^2 m[2]^2+(4 y (19-92 y^2+80 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^3))+dot[u[2],a]^3 ((\[Pi] y (873-4220 y^2+3955 y^4) m[1]^3 m[2])/(8 mB^6 (-1+y^2)^(7/2))+(\[Pi] (303+852 y-3210 y^2-4656 y^3+3955 y^4+4800 y^5) m[1]^2 m[2]^2)/(16 mB^6 (-1+y^2)^(7/2))+(3 \[Pi] (13-144 y^2+200 y^4) m[1] m[2]^3)/(4 mB^6 (-1+y^2)^(7/2)))+dot[b,a]^2 dot[u[2],a] ((\[Pi] y (1053-5020 y^2+4655 y^4) m[1]^3 m[2])/(8 mB^6 (-1+y^2)^(5/2))+(\[Pi] (363+1152 y-3810 y^2-6036 y^3+4655 y^4+6000 y^5) m[1]^2 m[2]^2)/(16 mB^6 (-1+y^2)^(5/2))+(3 \[Pi] (18-189 y^2+250 y^4) m[1] m[2]^3)/(4 mB^6 (-1+y^2)^(5/2)))+dot[a,a] (dot[b,a] ((32 y (6-25 y^2+20 y^4) m[1]^3 m[2])/(mB^6 (-1+y^2)^2)+((4 (-2363-5395 y^2-6410 y^4-17088 y^6+1016 y^8))/(15 mB^6 (-1+y^2)^3)-(16 y (-69-135 y^2-90 y^4-230 y^6+20 y^8) ArcCosh[y])/(mB^6 (-1+y^2)^(7/2))) m[1]^2 m[2]^2+(4 y (23-100 y^2+80 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^2))+dot[u[2],a] ((\[Pi] y (423-2026 y^2+1883 y^4) m[1]^3 m[2])/(4 mB^6 (-1+y^2)^(5/2))+(\[Pi] (147+456 y-1542 y^2-2400 y^3+1883 y^4+2400 y^5) m[1]^2 m[2]^2)/(8 mB^6 (-1+y^2)^(5/2))+(3 \[Pi] (7-75 y^2+100 y^4) m[1] m[2]^3)/(2 mB^6 (-1+y^2)^(5/2)))))+(dot[b,a] dot[l,a] dot[u[2],a] (-((16 y^2 m[1]^3 m[2])/(mB^6 (-1+y^2)^3))-(24 y m[1]^2 m[2]^2)/(mB^6 (-1+y^2)^3)-(8 m[1] m[2]^3)/(mB^6 (-1+y^2)^3))+dot[a,a] dot[l,a] (-((\[Pi] y^2 (225-1010 y^2+937 y^4) m[1]^3 m[2])/(4 mB^6 (-1+y^2)^(5/2)))-(\[Pi] y (225+120 y-1010 y^2-600 y^3+937 y^4+600 y^5) m[1]^2 m[2]^2)/(4 mB^6 (-1+y^2)^(5/2))-(30 \[Pi] y (1-5 y^2+5 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^(5/2)))+dot[l,a] dot[u[2],a]^2 (-((\[Pi] y^2 (531-2422 y^2+2315 y^4) m[1]^3 m[2])/(8 mB^6 (-1+y^2)^(7/2)))-(\[Pi] y (531+156 y-2422 y^2-1020 y^3+2315 y^4+1200 y^5) m[1]^2 m[2]^2)/(8 mB^6 (-1+y^2)^(7/2))-(3 \[Pi] y (13-85 y^2+100 y^4) m[1] m[2]^3)/(2 mB^6 (-1+y^2)^(7/2)))+dot[b,a]^2 dot[l,a] (-((\[Pi] y^2 (837-3514 y^2+3245 y^4) m[1]^3 m[2])/(8 mB^6 (-1+y^2)^(5/2)))-(\[Pi] y (837+432 y-3514 y^2-2100 y^3+3245 y^4+2100 y^5) m[1]^2 m[2]^2)/(8 mB^6 (-1+y^2)^(5/2))-(3 \[Pi] y (36-175 y^2+175 y^4) m[1] m[2]^3)/(2 mB^6 (-1+y^2)^(5/2)))) u[1]+(dot[b,a] dot[l,a] dot[u[2],a] ((16 y m[1]^3 m[2])/(mB^6 (-1+y^2)^3)+(8 (1+2 y^2) m[1]^2 m[2]^2)/(mB^6 (-1+y^2)^3)+(8 y m[1] m[2]^3)/(mB^6 (-1+y^2)^3))+dot[a,a] dot[l,a] ((\[Pi] y (225-1010 y^2+937 y^4) m[1]^3 m[2])/(4 mB^6 (-1+y^2)^(5/2))+(\[Pi] y (120+225 y-600 y^2-1010 y^3+600 y^4+937 y^5) m[1]^2 m[2]^2)/(4 mB^6 (-1+y^2)^(5/2))+(30 \[Pi] y^2 (1-5 y^2+5 y^4) m[1] m[2]^3)/(mB^6 (-1+y^2)^(5/2)))+dot[l,a] dot[u[2],a]^2 ((\[Pi] y (531-2422 y^2+2315 y^4) m[1]^3 m[2])/(8 mB^6 (-1+y^2)^(7/2))+(\[Pi] y (156+531 y-1020 y^2-2422 y^3+1200 y^4+2315 y^5) m[1]^2 m[2]^2)/(8 mB^6 (-1+y^2)^(7/2))+(3 \[Pi] y^2 (13-85 y^2+100 y^4) m[1] m[2]^3)/(2 mB^6 (-1+y^2)^(7/2)))+dot[b,a]^2 dot[l,a] ((\[Pi] y (837-3514 y^2+3245 y^4) m[1]^3 m[2])/(8 mB^6 (-1+y^2)^(5/2))+(\[Pi] y (432+837 y-2100 y^2-3514 y^3+2100 y^4+3245 y^5) m[1]^2 m[2]^2)/(8 mB^6 (-1+y^2)^(5/2))+(3 \[Pi] y^2 (36-175 y^2+175 y^4) m[1] m[2]^3)/(2 mB^6 (-1+y^2)^(5/2)))) u[2];


\[CapitalDelta]p[3,4] = l (dot[b,a]^3 dot[l,a] (-((128 (1-14 y^2+20 y^4) m[1]^3 m[2])/(mB^7 (-1+y^2)^(3/2)))+(-((64 y (24761+31065 y^2-39209 y^4-3221 y^6-32436 y^8+1400 y^10))/(105 mB^7 (-1+y^2)^(9/2)))+(256 (7+88 y^2+30 y^4-116 y^6+5 y^8-60 y^10+4 y^12) ArcCosh[y])/(mB^7 (-1+y^2)^5)) m[1]^2 m[2]^2-(32 (1-20 y^2+32 y^4) m[1] m[2]^3)/(mB^7 (-1+y^2)^(3/2)))+dot[b,a] dot[l,a] dot[u[2],a]^2 (-((4 (-27+410 y^2-968 y^4+592 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^(7/2)))+(-((8 y (19678-12891 y^2+519140 y^4+111233 y^6-218952 y^8+5152 y^10))/(105 mB^7 (-1+y^2)^(11/2)))+(64 (8-30 y^2+279 y^4+396 y^6+39 y^8-198 y^10+10 y^12) ArcCosh[y])/(mB^7 (-1+y^2)^6)) m[1]^2 m[2]^2-(4 y^2 (59-212 y^2+160 y^4) m[1] m[2]^3)/(mB^7 (-1+y^2)^(7/2)))+dot[l,a] dot[u[2],a]^3 ((\[Pi] (1381-22672 y^2+57525 y^4-37170 y^6) m[1]^3 m[2])/(32 mB^7 (-1+y^2)^4)+(\[Pi] (72-6493 y-947 y^2+25017 y^3+615 y^4-19200 y^5) m[1]^2 m[2]^2)/(32 mB^7 (-1+y)^4 (1+y)^3)-(3 \[Pi] y (73-434 y^2+400 y^4) m[1] m[2]^3)/(4 mB^7 (-1+y^2)^4))+dot[b,a]^2 dot[l,a] dot[u[2],a] ((\[Pi] (2227-35704 y^2+89115 y^4-56910 y^6) m[1]^3 m[2])/(32 mB^7 (-1+y^2)^3)+(\[Pi] (624-10771 y-5909 y^2+43239 y^3+5145 y^4-33600 y^5) m[1]^2 m[2]^2)/(32 mB^7 (-1+y)^3 (1+y)^2)-(3 \[Pi] y (186-833 y^2+700 y^4) m[1] m[2]^3)/(4 mB^7 (-1+y^2)^3))+dot[a,a] (dot[l,a] dot[u[2],a] ((\[Pi] (161-2594 y^2+6495 y^4-4158 y^6) m[1]^3 m[2])/(4 mB^7 (-1+y^2)^3)+(\[Pi] (42-779 y-379 y^2+3099 y^3+321 y^4-2400 y^5) m[1]^2 m[2]^2)/(4 mB^7 (-1+y)^3 (1+y)^2)-(3 \[Pi] y (51-235 y^2+200 y^4) m[1] m[2]^3)/(2 mB^7 (-1+y^2)^3))+dot[b,a] dot[l,a] (-((4 (-21+302 y^2-680 y^4+400 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^(5/2)))+((8 y (102568+202825 y^2+137967 y^4+156104 y^6-7264 y^8))/(105 mB^7 (-1+y^2)^(7/2))+(64 (-17-176 y^2-269 y^4-113 y^6-140 y^8+10 y^10) ArcCosh[y])/(mB^7 (-1+y^2)^4)) m[1]^2 m[2]^2-(4 (-6+107 y^2-260 y^4+160 y^6) m[1] m[2]^3)/(mB^7 (-1+y^2)^(5/2)))))+b (dot[b,a]^4 ((32 (-7+112 y^2-264 y^4+160 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^(5/2))+((64 y (12608+14185 y^2-16892 y^4-3903 y^6-15518 y^8+700 y^10))/(35 mB^7 (-1+y^2)^(9/2))-(384 (7+88 y^2+30 y^4-116 y^6+5 y^8-60 y^10+4 y^12) ArcCosh[y])/(mB^7 (-1+y^2)^5)) m[1]^2 m[2]^2+(32 y^2 (21-68 y^2+48 y^4) m[1] m[2]^3)/(mB^7 (-1+y^2)^(5/2)))+dot[b,a] dot[u[2],a]^3 ((3 \[Pi] (-147+2364 y^2-5855 y^4+3710 y^6) m[1]^3 m[2])/(16 mB^7 (-1+y^2)^4)+(3 \[Pi] (-84+771 y+609 y^2-3079 y^3-545 y^4+2400 y^5) m[1]^2 m[2]^2)/(16 mB^7 (-1+y)^4 (1+y)^3)+(9 \[Pi] y (16-63 y^2+50 y^4) m[1] m[2]^3)/(2 mB^7 (-1+y^2)^4))+dot[b,a]^3 dot[u[2],a] ((\[Pi] (-501+8052 y^2-19865 y^4+12530 y^6) m[1]^3 m[2])/(16 mB^7 (-1+y^2)^3)+(\[Pi] (-312+2673 y+2307 y^2-10717 y^3-2135 y^4+8400 y^5) m[1]^2 m[2]^2)/(16 mB^7 (-1+y)^3 (1+y)^2)+(3 \[Pi] y (58-224 y^2+175 y^4) m[1] m[2]^3)/(2 mB^7 (-1+y^2)^3))+dot[a,a]^2 ((2 (-41+612 y^2-1440 y^4+880 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^(5/2))+((4 y (-16237-111092 y^2-70250 y^4+3924 y^6))/(35 mB^7 (-1+y^2)^(5/2))+(24 (1+266 y^2+417 y^4+260 y^6-20 y^8) ArcCosh[y])/(mB^7 (-1+y^2)^3)) m[1]^2 m[2]^2+(2 (-1+92 y^2-320 y^4+240 y^6) m[1] m[2]^3)/(mB^7 (-1+y^2)^(5/2)))+dot[u[2],a]^4 ((2 (-71+1152 y^2-2880 y^4+1840 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^(9/2))+((4 y (-1079793-2511890 y^2+3173689 y^4+520356 y^6-528214 y^8+2492 y^10))/(105 mB^7 (-1+y^2)^(13/2))-(8 (-507-10104 y^2-1922 y^4+12028 y^6+289 y^8-1860 y^10+60 y^12) ArcCosh[y])/(mB^7 (-1+y^2)^7)) m[1]^2 m[2]^2+(2 (29-148 y^2-80 y^4+240 y^6) m[1] m[2]^3)/(mB^7 (-1+y^2)^(9/2)))+dot[b,a]^2 dot[u[2],a]^2 ((4 (-93+1478 y^2-3576 y^4+2224 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^(7/2))+((8 y (22198-27871 y^2+549380 y^4+85613 y^6-211112 y^8+5152 y^10))/(35 mB^7 (-1+y^2)^(11/2))-(192 (8-30 y^2+279 y^4+396 y^6+39 y^8-198 y^10+10 y^12) ArcCosh[y])/(mB^7 (-1+y^2)^6)) m[1]^2 m[2]^2+(4 (16+61 y^2-524 y^4+480 y^6) m[1] m[2]^3)/(mB^7 (-1+y^2)^(7/2)))+dot[a,a] (dot[b,a] dot[u[2],a] ((3 \[Pi] (-9+144 y^2-355 y^4+224 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^3)+(3 \[Pi] (-11+95 y+83 y^2-383 y^3-76 y^4+300 y^5) m[1]^2 m[2]^2)/(2 mB^7 (-1+y)^3 (1+y)^2)+(3 \[Pi] y (25-96 y^2+75 y^4) m[1] m[2]^3)/(mB^7 (-1+y^2)^3))+dot[u[2],a]^2 ((8 (-28+441 y^2-1080 y^4+680 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^(7/2))+((16 y (81926+279890 y^2-5671 y^4-61127 y^6+1082 y^8))/(35 mB^7 (-1+y^2)^(9/2))-(48 (73+1669 y^2+1775 y^4-277 y^6-440 y^8+20 y^10) ArcCosh[y])/(mB^7 (-1+y^2)^5)) m[1]^2 m[2]^2+(8 (7-14 y^2-100 y^4+120 y^6) m[1] m[2]^3)/(mB^7 (-1+y^2)^(7/2)))+dot[b,a]^2 ((4 (-75+1154 y^2-2712 y^4+1648 y^6) m[1]^3 m[2])/(mB^7 (-1+y^2)^(5/2))+((8 y (-105088-190365 y^2-155747 y^4-148264 y^6+7264 y^8))/(35 mB^7 (-1+y^2)^(7/2))-(192 (-17-176 y^2-269 y^4-113 y^6-140 y^8+10 y^10) ArcCosh[y])/(mB^7 (-1+y^2)^4)) m[1]^2 m[2]^2+(4 (-2+205 y^2-668 y^4+480 y^6) m[1] m[2]^3)/(mB^7 (-1+y^2)^(5/2)))))+(dot[b,a] dot[u[2],a]^3 (((20 y-40 y^3) m[1]^3 m[2])/(mB^7 (-1+y^2)^(9/2))+((20-60 y^2) m[1]^2 m[2]^2)/(mB^7 (-1+y^2)^(9/2))-(20 y m[1] m[2]^3)/(mB^7 (-1+y^2)^(9/2)))+dot[b,a]^3 dot[u[2],a] (((32 y-64 y^3) m[1]^3 m[2])/(mB^7 (-1+y^2)^(7/2))+((32-96 y^2) m[1]^2 m[2]^2)/(mB^7 (-1+y^2)^(7/2))-(32 y m[1] m[2]^3)/(mB^7 (-1+y^2)^(7/2)))+dot[b,a]^4 ((\[Pi] y (8381-85568 y^2+199613 y^4-127010 y^6) m[1]^3 m[2])/(128 mB^7 (-1+y^2)^3)-(\[Pi] (-8381+6461 y+79107 y^2-39843 y^3-159770 y^4+51410 y^5+75600 y^6) m[1]^2 m[2]^2)/(128 mB^7 (-1+y)^3 (1+y)^2)+(3 \[Pi] (80-1636 y^2+4515 y^4-3150 y^6) m[1] m[2]^3)/(16 mB^7 (-1+y^2)^3))+dot[a,a]^2 ((\[Pi] y (289-3928 y^2+9609 y^4-6138 y^6) m[1]^3 m[2])/(16 mB^7 (-1+y^2)^3)-(\[Pi] (-289+217 y+3711 y^2-1911 y^3-7698 y^4+2538 y^5+3600 y^6) m[1]^2 m[2]^2)/(16 mB^7 (-1+y)^3 (1+y)^2)+(3 \[Pi] (3-75 y^2+215 y^4-150 y^6) m[1] m[2]^3)/(2 mB^7 (-1+y^2)^3))+dot[b,a]^2 dot[u[2],a]^2 ((5 \[Pi] y (1051-12376 y^2+29859 y^4-19230 y^6) m[1]^3 m[2])/(64 mB^7 (-1+y^2)^4)-(5 \[Pi] (-1051+1099 y+11277 y^2-7269 y^3-22590 y^4+9150 y^5+10080 y^6) m[1]^2 m[2]^2)/(64 mB^7 (-1+y)^4 (1+y)^3)-(15 \[Pi] (2+167 y^2-560 y^4+420 y^6) m[1] m[2]^3)/(8 mB^7 (-1+y^2)^4))+dot[u[2],a]^4 ((\[Pi] y (2969-41072 y^2+103017 y^4-67290 y^6) m[1]^3 m[2])/(128 mB^7 (-1+y^2)^5)-(\[Pi] (-2969+4529 y+36543 y^2-31887 y^3-71130 y^4+38490 y^5+28800 y^6) m[1]^2 m[2]^2)/(128 mB^7 (-1+y)^5 (1+y)^4)-(3 \[Pi] (65+194 y^2-1360 y^4+1200 y^6) m[1] m[2]^3)/(16 mB^7 (-1+y^2)^5))+dot[a,a] (dot[b,a] dot[u[2],a] (((20 y-40 y^3) m[1]^3 m[2])/(mB^7 (-1+y^2)^(7/2))+((20-60 y^2) m[1]^2 m[2]^2)/(mB^7 (-1+y^2)^(7/2))-(20 y m[1] m[2]^3)/(mB^7 (-1+y^2)^(7/2)))+dot[b,a]^2 ((\[Pi] y (601-6994 y^2+16695 y^4-10638 y^6) m[1]^3 m[2])/(8 mB^7 (-1+y^2)^3)-(\[Pi] (-601+469 y+6525 y^2-3327 y^3-13368 y^4+4338 y^5+6300 y^6) m[1]^2 m[2]^2)/(8 mB^7 (-1+y)^3 (1+y)^2)+(3 \[Pi] (22-533 y^2+1505 y^4-1050 y^6) m[1] m[2]^3)/(4 mB^7 (-1+y^2)^3))+dot[u[2],a]^2 ((\[Pi] y (331-4546 y^2+11289 y^4-7314 y^6) m[1]^3 m[2])/(8 mB^7 (-1+y^2)^4)-(\[Pi] (-331+385 y+4161 y^2-2955 y^3-8334 y^4+3714 y^5+3600 y^6) m[1]^2 m[2]^2)/(8 mB^7 (-1+y)^4 (1+y)^3)-(3 \[Pi] (9+201 y^2-770 y^4+600 y^6) m[1] m[2]^3)/(4 mB^7 (-1+y^2)^4)))) u[1]+(dot[b,a] dot[u[2],a]^3 ((20 (-1+2 y^2) m[1]^3 m[2])/(mB^7 (-1+y^2)^(9/2))+(40 y^3 m[1]^2 m[2]^2)/(mB^7 (-1+y^2)^(9/2))+(20 y^2 m[1] m[2]^3)/(mB^7 (-1+y^2)^(9/2)))+dot[b,a]^3 dot[u[2],a] ((32 (-1+2 y^2) m[1]^3 m[2])/(mB^7 (-1+y^2)^(7/2))+(64 y^3 m[1]^2 m[2]^2)/(mB^7 (-1+y^2)^(7/2))+(32 y^2 m[1] m[2]^3)/(mB^7 (-1+y^2)^(7/2)))+dot[a,a]^2 ((\[Pi] (-289+3928 y^2-9609 y^4+6138 y^6) m[1]^3 m[2])/(16 mB^7 (-1+y^2)^3)+(\[Pi] (-72-217 y+2017 y^2+1911 y^3-7071 y^4-2538 y^5+6138 y^6) m[1]^2 m[2]^2)/(16 mB^7 (-1+y)^3 (1+y)^2)+(3 \[Pi] y (-3+75 y^2-215 y^4+150 y^6) m[1] m[2]^3)/(2 mB^7 (-1+y^2)^3))+dot[b,a]^2 dot[u[2],a]^2 ((5 \[Pi] (-1051+12376 y^2-29859 y^4+19230 y^6) m[1]^3 m[2])/(64 mB^7 (-1+y^2)^4)+(5 \[Pi] (48-1099 y+5107 y^2+7269 y^3-20709 y^4-9150 y^5+19230 y^6) m[1]^2 m[2]^2)/(64 mB^7 (-1+y)^4 (1+y)^3)+(15 \[Pi] y (2+167 y^2-560 y^4+420 y^6) m[1] m[2]^3)/(8 mB^7 (-1+y^2)^4))+dot[u[2],a]^4 ((\[Pi] (-2969+41072 y^2-103017 y^4+67290 y^6) m[1]^3 m[2])/(128 mB^7 (-1+y^2)^5)+(\[Pi] (1560-4529 y+9185 y^2+31887 y^3-64527 y^4-38490 y^5+67290 y^6) m[1]^2 m[2]^2)/(128 mB^7 (-1+y)^5 (1+y)^4)+(3 \[Pi] y (65+194 y^2-1360 y^4+1200 y^6) m[1] m[2]^3)/(16 mB^7 (-1+y^2)^5))+dot[b,a]^4 ((\[Pi] (-8381+85568 y^2-199613 y^4+127010 y^6) m[1]^3 m[2])/(128 mB^7 (-1+y^2)^3)+(\[Pi] (-1920-6461 y+45725 y^2+39843 y^3-148203 y^4-51410 y^5+127010 y^6) m[1]^2 m[2]^2)/(128 mB^7 (-1+y)^3 (1+y)^2)+(3 \[Pi] y (-80+1636 y^2-4515 y^4+3150 y^6) m[1] m[2]^3)/(16 mB^7 (-1+y^2)^3))+dot[a,a] (dot[b,a] dot[u[2],a] ((20 (-1+2 y^2) m[1]^3 m[2])/(mB^7 (-1+y^2)^(7/2))+(40 y^3 m[1]^2 m[2]^2)/(mB^7 (-1+y^2)^(7/2))+(20 y^2 m[1] m[2]^3)/(mB^7 (-1+y^2)^(7/2)))+dot[u[2],a]^2 ((\[Pi] (-331+4546 y^2-11289 y^4+7314 y^6) m[1]^3 m[2])/(8 mB^7 (-1+y^2)^4)+(\[Pi] (54-385 y+1591 y^2+2955 y^3-7575 y^4-3714 y^5+7314 y^6) m[1]^2 m[2]^2)/(8 mB^7 (-1+y)^4 (1+y)^3)+(3 \[Pi] y (9+201 y^2-770 y^4+600 y^6) m[1] m[2]^3)/(4 mB^7 (-1+y^2)^4))+dot[b,a]^2 ((\[Pi] (-601+6994 y^2-16695 y^4+10638 y^6) m[1]^3 m[2])/(8 mB^7 (-1+y^2)^3)+(\[Pi] (-132-469 y+3667 y^2+3327 y^3-12357 y^4-4338 y^5+10638 y^6) m[1]^2 m[2]^2)/(8 mB^7 (-1+y)^3 (1+y)^2)+(3 \[Pi] y (-22+533 y^2-1505 y^4+1050 y^6) m[1] m[2]^3)/(4 mB^7 (-1+y^2)^3)))) u[2];


(* ::Subsection::Closed:: *)
(*3PM radiation-reaction*)


f[1] = (1-y^2-(2 (-1+y^2) dot[l,a])/mB+((-1+y^2) dot[a,a])/mB^2+dot[u[2],a]^2/mB^2)^3;
f[2] = (1-y^2+(2 (-1+y^2) dot[l,a])/mB+((-1+y^2) dot[a,a])/mB^2+dot[u[2],a]^2/mB^2)^3;


\[CapitalDelta]pRR[3] = \[CapitalDelta]pRR[3,0] + \[CapitalDelta]pRR[3,1] + \[CapitalDelta]pRR[3,2] + \[CapitalDelta]pRR[3,3] + \[CapitalDelta]pRR[3,4] + \[CapitalDelta]pRR[3,5] + \[CapitalDelta]pRR[3,6] + \[CapitalDelta]pRR[3,7] + \[CapitalDelta]pRR[3,8] + \[CapitalDelta]pRR[3,9]


\[CapitalDelta]pRR[3,0] = b (-((4 (1-2 y^2)^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^3 f[1] f[2]))+(4 y (1-2 y^2)^2 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^3 f[1] f[2]));


\[CapitalDelta]pRR[3,1] = b dot[l,a] ((8 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^4 f[1] f[2])-(24 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^4 f[1] f[2]))+l dot[b,a] ((8 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^4 f[1] f[2])-(8 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^4 f[1] f[2]));


\[CapitalDelta]pRR[3,2] = l dot[b,a] dot[l,a] (-((16 (1-2 y^2)^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^5 f[1] f[2]))+(16 y (1-2 y^2)^2 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^5 f[1] f[2]))+b (dot[l,a]^2 (-((16 (1-2 y^2)^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^5 f[1] f[2]))+(16 y (1-2 y^2)^2 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^5 f[1] f[2]))+dot[b,a]^2 (-((32 (1-2 y^2)^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^5 f[1] f[2]))+(32 y (1-2 y^2)^2 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^5 f[1] f[2]))+dot[u[2],a]^2 (-((8 (-1+y^2)^3 (-8+5 y^2) (3-8 y^2+8 y^4) m[1]^2 m[2]^2)/(3 mB^5 f[1] f[2]))+(8 y (-1+y^2)^(5/2) (-9+30 y^2-40 y^4+16 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^5 f[1] f[2]))+dot[a,a] (-((8 (-1+y^2)^4 (-8+5 y^2) (3-8 y^2+8 y^4) m[1]^2 m[2]^2)/(3 mB^5 f[1] f[2]))+(8 y (-1+y^2)^(7/2) (-9+30 y^2-40 y^4+16 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^5 f[1] f[2])));


\[CapitalDelta]pRR[3,3] = b (dot[l,a] dot[u[2],a]^2 ((224 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^6 f[1] f[2])-(224 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^6 f[1] f[2]))+dot[b,a]^2 dot[l,a] ((96 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^6 f[1] f[2])-(288 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^6 f[1] f[2]))+dot[a,a] dot[l,a] ((224 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^6 f[1] f[2])-(224 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^6 f[1] f[2]))+dot[l,a]^3 ((160 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^6 f[1] f[2])-(160 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^6 f[1] f[2])))+l (dot[b,a]^3 ((32 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^6 f[1] f[2])-(96 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^6 f[1] f[2]))+dot[a,a] dot[b,a] ((64 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^6 f[1] f[2])-(64 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^6 f[1] f[2]))+dot[b,a] (dot[u[2],a]^2 ((64 y (-1+y^2)^(7/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^6 f[1] f[2])-(64 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^6 f[1] f[2]))+dot[l,a]^2 ((32 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^6 f[1] f[2])-(96 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^6 f[1] f[2]))));


\[CapitalDelta]pRR[3,4] = b (dot[u[2],a]^4 ((32 y^2 (-1+y^2)^3 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^7 f[1] f[2])-(96 y^3 (-1+y^2)^(5/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^2 dot[u[2],a]^2 ((64 y^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^7 f[1] f[2])-(192 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))+dot[a,a]^2 ((32 y^2 (-1+y^2)^5 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^7 f[1] f[2])-(96 y^3 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))+dot[a,a] (dot[u[2],a]^2 ((64 y^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^7 f[1] f[2])-(192 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^2 ((64 y^2 (-1+y^2)^5 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^7 f[1] f[2])-(192 y^3 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))))+l (dot[b,a]^3 dot[l,a] (-((128 (1-2 y^2)^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^7 f[1] f[2]))+(128 y (1-2 y^2)^2 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))+dot[a,a] dot[b,a] dot[l,a] (-((32 (-1+y^2)^4 (-24+95 y^2-130 y^4+50 y^6) m[1]^2 m[2]^2)/(3 mB^7 f[1] f[2]))+(32 y (-1+y^2)^(7/2) (-3+2 y^2) (3-10 y^2+10 y^4) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a] (dot[l,a]^3 (-((64 (1-2 y^2)^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^7 f[1] f[2]))+(64 y (1-2 y^2)^2 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))+dot[l,a] dot[u[2],a]^2 (-((32 (-1+y^2)^3 (-24+95 y^2-130 y^4+50 y^6) m[1]^2 m[2]^2)/(3 mB^7 f[1] f[2]))+(32 y (-1+y^2)^(5/2) (-3+2 y^2) (3-10 y^2+10 y^4) ArcCosh[y] m[1]^2 m[2]^2)/(mB^7 f[1] f[2]))));


\[CapitalDelta]pRR[3,5] = b (dot[l,a] dot[u[2],a]^4 ((80 y (-1+y^2)^(5/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^8 f[1] f[2])-(240 y^2 (-1+y^2)^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a]^3 dot[u[2],a]^2 ((64 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^8 f[1] f[2])-(192 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a]^4 dot[l,a] ((512 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^8 f[1] f[2])-(512 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[a,a]^2 dot[l,a] ((80 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^8 f[1] f[2])-(240 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a]^2 (dot[l,a] dot[u[2],a]^2 ((704 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^8 f[1] f[2])-(704 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a]^3 ((128 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^8 f[1] f[2])-(384 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2])))+dot[a,a] (dot[l,a] dot[u[2],a]^2 ((160 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^8 f[1] f[2])-(480 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a]^2 dot[l,a] ((704 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^8 f[1] f[2])-(704 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a]^3 ((64 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^8 f[1] f[2])-(192 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))))+l (dot[a,a]^2 dot[b,a] (-((48 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+(48 y (-1+y^2)^4 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a] (dot[l,a]^2 dot[u[2],a]^2 (-((64 y (-1+y^2)^(7/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^8 f[1] f[2]))+(64 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[u[2],a]^4 (-((48 y (-1+y^2)^(5/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+(48 y (-1+y^2)^2 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2])))+dot[b,a]^3 (dot[l,a]^2 ((128 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^8 f[1] f[2])-(128 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[u[2],a]^2 (-((64 y (-1+y^2)^(7/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+(64 y (-1+y^2)^3 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2])))+dot[a,a] (dot[b,a]^3 (-((64 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+(64 y (-1+y^2)^4 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a] (dot[l,a]^2 (-((64 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^8 f[1] f[2]))+(64 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+dot[u[2],a]^2 (-((96 y (-1+y^2)^(7/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^8 f[1] f[2]))+(96 y (-1+y^2)^3 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^8 f[1] f[2])))));


\[CapitalDelta]pRR[3,6] = b (dot[l,a]^2 dot[u[2],a]^4 (-((16 (-1+y^2)^2 (-8+5 y^2) (-1-4 y^2+4 y^4) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2]))+(16 y (-1+y^2)^(3/2) (3+10 y^2-20 y^4+8 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[a,a]^3 ((8 (-1+y^2)^4 (-8+5 y^2) (3-8 y^2+8 y^4) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(8 y (-1+y^2)^(7/2) (-9+30 y^2-40 y^4+16 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^6 ((8 (-8+5 y^2) (-3+11 y^2-16 y^4+8 y^6) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(8 y (9-39 y^2+70 y^4-56 y^6+16 y^8) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 Sqrt[-1+y^2] f[1] f[2]))+dot[b,a]^2 (dot[u[2],a]^4 ((32 (-1+y^2)^2 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(32 y (-1+y^2)^(3/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[l,a]^2 dot[u[2],a]^2 (-((256 y^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2]))+(256 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a]^2 (dot[b,a]^2 ((32 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(32 y (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[l,a]^2 (-((16 (-1+y^2)^4 (-8+5 y^2) (-1-4 y^2+4 y^4) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2]))+(16 y (-1+y^2)^(7/2) (3+10 y^2-20 y^4+8 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^2 ((8 (-1+y^2)^3 (-8+5 y^2) (3-8 y^2+8 y^4) m[1]^2 m[2]^2)/(mB^9 f[1] f[2])-(24 y (-1+y^2)^(5/2) (-9+30 y^2-40 y^4+16 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a] (dot[l,a]^2 dot[u[2],a]^2 (-((32 (-1+y^2)^3 (-8+5 y^2) (-1-4 y^2+4 y^4) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2]))+(32 y (-1+y^2)^(5/2) (3+10 y^2-20 y^4+8 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^4 ((8 (-1+y^2)^2 (-8+5 y^2) (3-8 y^2+8 y^4) m[1]^2 m[2]^2)/(mB^9 f[1] f[2])-(24 y (-1+y^2)^(3/2) (-9+30 y^2-40 y^4+16 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a]^2 (dot[u[2],a]^2 ((64 (-1+y^2)^3 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(64 y (-1+y^2)^(5/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[l,a]^2 (-((256 y^2 (-1+y^2)^5 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2]))+(256 y^3 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2])))))+l (dot[b,a]^3 dot[l,a] dot[u[2],a]^2 ((512 y^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(512 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[l,a] ((16 (-1+y^2)^4 (8+155 y^2-260 y^4+100 y^6) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(16 y (-1+y^2)^(7/2) (-3+2 y^2) (-1-20 y^2+20 y^4) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] (dot[l,a]^3 dot[u[2],a]^2 ((256 y^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(256 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[l,a] dot[u[2],a]^4 ((16 (-1+y^2)^2 (8+155 y^2-260 y^4+100 y^6) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(16 y (-1+y^2)^(3/2) (-3+2 y^2) (-1-20 y^2+20 y^4) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a] (dot[b,a]^3 dot[l,a] ((512 y^2 (-1+y^2)^5 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(512 y^3 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] (dot[l,a]^3 ((256 y^2 (-1+y^2)^5 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(256 y^3 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2]))+dot[l,a] dot[u[2],a]^2 ((32 (-1+y^2)^3 (8+155 y^2-260 y^4+100 y^6) m[1]^2 m[2]^2)/(3 mB^9 f[1] f[2])-(32 y (-1+y^2)^(5/2) (-3+2 y^2) (-1-20 y^2+20 y^4) ArcCosh[y] m[1]^2 m[2]^2)/(mB^9 f[1] f[2])))));


\[CapitalDelta]pRR[3,7] = b (dot[l,a] dot[u[2],a]^6 ((32 y (-1+y^2)^(3/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(32 y^2 (-1+y^2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a]^2 dot[l,a] dot[u[2],a]^4 ((32 y (-1+y^2)^(5/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(32 y^2 (-1+y^2)^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a]^3 dot[u[2],a]^4 ((32 y (-1+y^2)^(5/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(32 y^2 (-1+y^2)^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a]^3 dot[l,a] ((32 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(32 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a] (dot[l,a] dot[u[2],a]^4 ((32 y (-1+y^2)^(5/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(96 y^2 (-1+y^2)^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a]^2 dot[l,a] dot[u[2],a]^2 ((64 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(64 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a]^3 dot[u[2],a]^2 ((64 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(64 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2])))+dot[a,a]^2 (dot[l,a] dot[u[2],a]^2 ((32 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(96 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a]^2 dot[l,a] ((32 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(32 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a]^3 ((32 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(32 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))))+l (dot[b,a]^3 dot[u[2],a]^4 ((32 y (-1+y^2)^(5/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(96 y^2 (-1+y^2)^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a]^3 dot[b,a] ((64 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(64 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a] (dot[u[2],a]^6 ((64 y (-1+y^2)^(3/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^10 f[1] f[2])-(64 y^2 (-1+y^2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a]^2 dot[u[2],a]^4 ((32 y (-1+y^2)^(5/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(96 y^2 (-1+y^2)^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2])))+dot[a,a]^2 (dot[b,a]^3 ((32 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(96 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a] (dot[l,a]^2 ((32 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(96 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[u[2],a]^2 ((64 y (-1+y^2)^(7/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(64 y (-1+y^2)^3 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))))+dot[a,a] (dot[b,a]^3 dot[u[2],a]^2 ((64 y (-1+y^2)^(7/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(64 y (-1+y^2)^3 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a] (dot[u[2],a]^4 ((64 y (-1+y^2)^(5/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(64 y (-1+y^2)^2 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a]^2 dot[u[2],a]^2 ((64 y (-1+y^2)^(7/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^10 f[1] f[2])-(64 y (-1+y^2)^3 (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1]^2 m[2]^2)/(mB^10 f[1] f[2])))));


\[CapitalDelta]pRR[3,8] = l (dot[b,a] dot[l,a] dot[u[2],a]^6 ((64 y^2 (-1+y^2)^2 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2])-(64 y^3 (-1+y^2)^(3/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a] dot[b,a] dot[l,a] dot[u[2],a]^4 ((64 y^2 (-1+y^2)^3 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^11 f[1] f[2])-(192 y^3 (-1+y^2)^(5/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[l,a] dot[u[2],a]^2 ((64 y^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^11 f[1] f[2])-(192 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[l,a] ((64 y^2 (-1+y^2)^5 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2])-(64 y^3 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2])))+b (dot[b,a]^2 dot[u[2],a]^6 (-((64 y^2 (-1+y^2)^2 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2]))+(64 y^3 (-1+y^2)^(3/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[l,a]^2 dot[u[2],a]^6 (-((128 y^2 (-1+y^2)^2 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2]))+(128 y^3 (-1+y^2)^(3/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[u[2],a]^8 (-((4 (-8+5 y^2) (-1-20 y^2+20 y^4) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2]))+(4 y (-3+2 y^2) (-1-20 y^2+20 y^4) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 Sqrt[-1+y^2] f[1] f[2]))+dot[a,a]^4 (-((4 (-1+y^2)^4 (-8+5 y^2) (-1-20 y^2+20 y^4) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2]))+(4 y (-1+y^2)^(7/2) (-3+2 y^2) (-1-20 y^2+20 y^4) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^2 (dot[b,a]^2 dot[u[2],a]^2 (-((64 y^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+(192 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[l,a]^2 dot[u[2],a]^2 (-((128 y^2 (-1+y^2)^4 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+(384 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[u[2],a]^4 (-((8 (-1+y^2)^2 (-8+5 y^2) (-1-20 y^2+20 y^4) m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+(24 y (-1+y^2)^(3/2) (3+58 y^2-100 y^4+40 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2])))+dot[a,a]^3 (dot[b,a]^2 (-((64 y^2 (-1+y^2)^5 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2]))+(64 y^3 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[l,a]^2 (-((128 y^2 (-1+y^2)^5 (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2]))+(128 y^3 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[u[2],a]^2 (-((16 (-1+y^2)^3 (-8+5 y^2) (-1-20 y^2+20 y^4) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2]))+(16 y (-1+y^2)^(5/2) (3+58 y^2-100 y^4+40 y^6) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2])))+dot[a,a] (dot[b,a]^2 dot[u[2],a]^4 (-((64 y^2 (-1+y^2)^3 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+(192 y^3 (-1+y^2)^(5/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[l,a]^2 dot[u[2],a]^4 (-((128 y^2 (-1+y^2)^3 (-8+5 y^2) m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+(384 y^3 (-1+y^2)^(5/2) (-3+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 f[1] f[2]))+dot[u[2],a]^6 (-((16 (-1+y^2) (-8+5 y^2) (-1-20 y^2+20 y^4) m[1]^2 m[2]^2)/(3 mB^11 f[1] f[2]))+(16 y (-3-55 y^2+158 y^4-140 y^6+40 y^8) ArcCosh[y] m[1]^2 m[2]^2)/(mB^11 Sqrt[-1+y^2] f[1] f[2]))));


\[CapitalDelta]pRR[3,9] = l (dot[b,a] dot[u[2],a]^8 ((8 y Sqrt[-1+y^2] (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^12 f[1] f[2])-(8 y^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a] dot[b,a] dot[u[2],a]^6 ((32 y (-1+y^2)^(3/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^12 f[1] f[2])-(32 y^2 (-1+y^2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[u[2],a]^4 ((16 y (-1+y^2)^(5/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(mB^12 f[1] f[2])-(48 y^2 (-1+y^2)^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[u[2],a]^2 ((32 y (-1+y^2)^(7/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^12 f[1] f[2])-(32 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^4 dot[b,a] ((8 y (-1+y^2)^(9/2) (-1+2 y^2) (-8+5 y^2) m[1]^2 m[2]^2)/(3 mB^12 f[1] f[2])-(8 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2])))+b (dot[l,a] dot[u[2],a]^8 (-((8 y (-8+29 y^2-31 y^4+10 y^6) m[1]^2 m[2]^2)/(3 mB^12 Sqrt[-1+y^2] f[1] f[2]))+(8 y^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a] dot[l,a] dot[u[2],a]^6 (-((32 y (-1+y^2)^(3/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^12 f[1] f[2]))+(32 y^2 (-1+y^2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^2 dot[l,a] dot[u[2],a]^4 (-((16 y (-1+y^2)^(5/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+(48 y^2 (-1+y^2)^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^3 dot[l,a] dot[u[2],a]^2 (-((32 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^12 f[1] f[2]))+(32 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^4 dot[l,a] (-((8 y (-1+y^2)^(9/2) (8-21 y^2+10 y^4) m[1]^2 m[2]^2)/(3 mB^12 f[1] f[2]))+(8 y^2 (-1+y^2)^4 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^2 m[2]^2)/(mB^12 f[1] f[2])));


(* ::Section::Closed:: *)
(*Spin kick \[CapitalDelta]a*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]a[1] := \[CapitalDelta]a[1,1] + \[CapitalDelta]a[1,2] + \[CapitalDelta]a[1,3] + \[CapitalDelta]a[1,4]


\[CapitalDelta]a[1,1] = (4 b y dot[u[2],a] m[2])/(mB Sqrt[-1+y^2])+(2 dot[b,a] m[2] u[1])/(mB Sqrt[-1+y^2])-(4 y dot[b,a] m[2] u[2])/(mB Sqrt[-1+y^2]);


\[CapitalDelta]a[1,2] = (l (2-4 y^2) dot[b,a] dot[u[2],a] m[2])/(mB^2 (-1+y^2))+(b (2-4 y^2) dot[l,a] dot[u[2],a] m[2])/(mB^2 (-1+y^2))-(4 y dot[b,a] dot[l,a] m[2] u[1])/(mB^2 (-1+y^2))+((-4+8 y^2) dot[b,a] dot[l,a] m[2] u[2])/(mB^2 (-1+y^2));


\[CapitalDelta]a[1,3] = (8 l y dot[b,a] dot[l,a] dot[u[2],a] m[2])/(mB^3 Sqrt[-1+y^2])+b (-((4 y dot[a,a] dot[u[2],a] m[2])/(mB^3 Sqrt[-1+y^2]))-(8 y dot[b,a]^2 dot[u[2],a] m[2])/(mB^3 Sqrt[-1+y^2])-(4 y dot[u[2],a]^3 m[2])/(mB^3 (-1+y^2)^(3/2)))+(-((6 dot[a,a] dot[b,a] m[2])/(mB^3 Sqrt[-1+y^2]))-(8 dot[b,a]^3 m[2])/(mB^3 Sqrt[-1+y^2])-(6 dot[b,a] dot[u[2],a]^2 m[2])/(mB^3 (-1+y^2)^(3/2))) u[1]+((12 y dot[a,a] dot[b,a] m[2])/(mB^3 Sqrt[-1+y^2])+(16 y dot[b,a]^3 m[2])/(mB^3 Sqrt[-1+y^2])+(12 y dot[b,a] dot[u[2],a]^2 m[2])/(mB^3 (-1+y^2)^(3/2))) u[2];


\[CapitalDelta]a[1,4] = l ((6 (-1+2 y^2) dot[a,a] dot[b,a] dot[u[2],a] m[2])/(mB^4 (-1+y^2))+(8 (-1+2 y^2) dot[b,a]^3 dot[u[2],a] m[2])/(mB^4 (-1+y^2))+(6 (-1+2 y^2) dot[b,a] dot[u[2],a]^3 m[2])/(mB^4 (-1+y^2)^2))+b (((-2+4 y^2) dot[a,a] dot[l,a] dot[u[2],a] m[2])/(mB^4 (-1+y^2))+(8 (-1+2 y^2) dot[b,a]^2 dot[l,a] dot[u[2],a] m[2])/(mB^4 (-1+y^2))+((-2+4 y^2) dot[l,a] dot[u[2],a]^3 m[2])/(mB^4 (-1+y^2)^2))+((8 y dot[a,a] dot[b,a] dot[l,a] m[2])/(mB^4 (-1+y^2))+(16 y dot[b,a]^3 dot[l,a] m[2])/(mB^4 (-1+y^2))+(8 y dot[b,a] dot[l,a] dot[u[2],a]^2 m[2])/(mB^4 (-1+y^2)^2)) u[1]+((8 (1-2 y^2) dot[a,a] dot[b,a] dot[l,a] m[2])/(mB^4 (-1+y^2))+((16-32 y^2) dot[b,a]^3 dot[l,a] m[2])/(mB^4 (-1+y^2))+(8 (1-2 y^2) dot[b,a] dot[l,a] dot[u[2],a]^2 m[2])/(mB^4 (-1+y^2)^2)) u[2];


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]a[2] := \[CapitalDelta]a[2,1] + \[CapitalDelta]a[2,2] + \[CapitalDelta]a[2,3] + \[CapitalDelta]a[2,4]


\[CapitalDelta]a[2,1] = b (-((2 dot[b,a] m[2]^2)/(mB^2 (-1+y^2)))+(\[Pi] y (-3+5 y^2) dot[u[2],a] m[2] (4 m[1]+3 m[2]))/(4 mB^2 (-1+y^2)^(3/2)))+((\[Pi] dot[b,a] m[2] ((-3+6 y^2+5 y^4) m[1]+3 (-1+3 y^2) m[2]))/(4 mB^2 (-1+y^2)^(3/2))-(2 dot[u[2],a] m[2] ((1-2 y^2)^2 m[1]+y (-3+4 y^2) m[2]))/(mB^2 (-1+y^2)^2)) u[1]+((8 y^2 dot[u[2],a] m[2]^2)/(mB^2 (-1+y^2))-(\[Pi] y (-3+5 y^2) dot[b,a] m[2] (4 m[1]+3 m[2]))/(4 mB^2 (-1+y^2)^(3/2))) u[2];


\[CapitalDelta]a[2,2] = l (-((3 \[Pi] (-1+5 y^2) dot[b,a] dot[u[2],a] m[2] (m[1]+m[2]))/(4 mB^3 (-1+y^2)))+(2 dot[b,a]^2 m[2] (m[1]+y m[2]))/(mB^3 (-1+y^2)^(3/2))-(2 dot[u[2],a]^2 m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^3 (-1+y^2)^(5/2)))+b dot[l,a] (-((2 dot[b,a] m[2] (m[1]+y m[2]))/(mB^3 (-1+y^2)^(3/2)))-(3 \[Pi] dot[u[2],a] m[2] ((11-78 y^2+75 y^4) m[1]+4 (1-9 y^2+10 y^4) m[2]))/(16 mB^3 (-1+y^2)^2))+dot[l,a] ((2 dot[u[2],a] m[2] (7 y m[1]-16 y^3 m[1]+8 y^5 m[1]+3 m[2]-12 y^2 m[2]+8 y^4 m[2]))/(mB^3 (-1+y^2)^(5/2))-(3 \[Pi] y dot[b,a] m[2] ((-33+26 y^2+15 y^4) m[1]+4 (-7+9 y^2) m[2]))/(16 mB^3 (-1+y^2)^2)) u[1]+dot[l,a] ((3 \[Pi] dot[b,a] m[2] ((15-102 y^2+95 y^4) m[1]+8 m[2]+60 y^2 (-1+y^2) m[2]))/(16 mB^3 (-1+y^2)^2)-(2 dot[u[2],a] m[2] ((-1+8 y^2-8 y^4) m[1]+y (7-16 y^2+8 y^4) m[2]))/(mB^3 (-1+y^2)^(5/2))) u[2];


\[CapitalDelta]a[2,3] = l ((3 \[Pi] y (-3+5 y^2) dot[b,a] dot[l,a] dot[u[2],a] m[2] (4 m[1]+3 m[2]))/(4 mB^4 (-1+y^2)^(3/2))+(6 dot[l,a] dot[u[2],a]^2 m[2] (-4 y m[1]+8 y^3 m[1]-m[2]+4 y^2 m[2]))/(mB^4 (-1+y^2)^2))+b ((4 dot[a,a] dot[b,a] m[2]^2)/(mB^4 (-1+y^2))+(8 dot[b,a]^3 m[2]^2)/(mB^4 (-1+y^2))-(2 dot[b,a] dot[u[2],a]^2 m[2] (-4 y m[1]+8 y^3 m[1]-3 m[2]+4 y^2 m[2]))/(mB^4 (-1+y^2)^2)-(9 \[Pi] y dot[u[2],a]^3 m[2] ((-13+25 y^2) m[1]+(-1+10 y^2) m[2]))/(8 mB^4 (-1+y^2)^(5/2))+dot[u[2],a] (-((3 \[Pi] y dot[a,a] m[2] (2 (-9+17 y^2) m[1]+3 (-1+5 y^2) m[2]))/(4 mB^4 (-1+y^2)^(3/2)))-(3 \[Pi] y dot[b,a]^2 m[2] ((-51+95 y^2) m[1]+3 (-4+15 y^2) m[2]))/(8 mB^4 (-1+y^2)^(3/2))))+((2 dot[u[2],a]^3 m[2] ((5-24 y^2+12 y^4) m[1]+3 y (-5+4 y^2) m[2]))/(mB^4 (-1+y^2)^3)-(3 \[Pi] dot[a,a] dot[b,a] m[2] ((-15+42 y^2+13 y^4) m[1]+4 (-2+9 y^2) m[2]))/(8 mB^4 (-1+y^2)^(3/2))-(15 \[Pi] dot[b,a]^3 m[2] ((-15+42 y^2+13 y^4) m[1]+4 (-2+9 y^2) m[2]))/(32 mB^4 (-1+y^2)^(3/2))-(3 \[Pi] dot[b,a] dot[u[2],a]^2 m[2] (3 (-21+62 y^2+15 y^4) m[1]+4 (-7+36 y^2) m[2]))/(32 mB^4 (-1+y^2)^(5/2))+dot[u[2],a] ((8 dot[b,a]^2 m[2] ((2-8 y^2+4 y^4) m[1]+y (-5+4 y^2) m[2]))/(mB^4 (-1+y^2)^2)+(2 dot[a,a] m[2] ((5-24 y^2+12 y^4) m[1]+3 y (-5+4 y^2) m[2]))/(mB^4 (-1+y^2)^2))) u[1]+(-((8 dot[u[2],a]^3 m[2] (3 y m[1]-6 y^3 m[1]+m[2]-6 y^2 m[2]+3 y^4 m[2]))/(mB^4 (-1+y^2)^3))+(9 \[Pi] y dot[a,a] dot[b,a] m[2] ((-5+9 y^2) m[1]+(-2+5 y^2) m[2]))/(2 mB^4 (-1+y^2)^(3/2))+(45 \[Pi] y dot[b,a]^3 m[2] ((-5+9 y^2) m[1]+(-2+5 y^2) m[2]))/(8 mB^4 (-1+y^2)^(3/2))+(3 \[Pi] y dot[b,a] dot[u[2],a]^2 m[2] ((-63+115 y^2) m[1]+3 (-7+20 y^2) m[2]))/(8 mB^4 (-1+y^2)^(5/2))+dot[u[2],a] (-((8 dot[a,a] m[2] (3 y m[1]-6 y^3 m[1]+m[2]-6 y^2 m[2]+3 y^4 m[2]))/(mB^4 (-1+y^2)^2))-(8 dot[b,a]^2 m[2] (4 y m[1]-8 y^3 m[1]+m[2]-8 y^2 m[2]+4 y^4 m[2]))/(mB^4 (-1+y^2)^2))) u[2];


\[CapitalDelta]a[2,4] = l (-((4 dot[a,a] dot[b,a]^2 m[2] (m[1]+y m[2]))/(mB^5 (-1+y^2)^(3/2)))-(8 dot[b,a]^4 m[2] (m[1]+y m[2]))/(mB^5 (-1+y^2)^(3/2))+(12 dot[u[2],a]^4 m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^5 (-1+y^2)^(7/2))+(3 \[Pi] dot[b,a] dot[u[2],a]^3 m[2] ((63-438 y^2+415 y^4) m[1]+4 (7-57 y^2+60 y^4) m[2]))/(32 mB^5 (-1+y^2)^3)+dot[u[2],a]^2 ((12 dot[a,a] m[2] ((1-8 y^2+8 y^4) m[1]+y (-3+4 y^2) m[2]))/(mB^5 (-1+y^2)^(5/2))+(4 dot[b,a]^2 m[2] ((3-32 y^2+32 y^4) m[1]+y (-13+16 y^2) m[2]))/(mB^5 (-1+y^2)^(5/2)))+dot[u[2],a] ((3 \[Pi] dot[a,a] dot[b,a] m[2] ((15-102 y^2+95 y^4) m[1]+4 (2-15 y^2+15 y^4) m[2]))/(8 mB^5 (-1+y^2)^2)+(15 \[Pi] dot[b,a]^3 m[2] ((15-102 y^2+95 y^4) m[1]+4 (2-15 y^2+15 y^4) m[2]))/(32 mB^5 (-1+y^2)^2)))+b dot[l,a] ((4 dot[a,a] dot[b,a] m[2] (m[1]+y m[2]))/(mB^5 (-1+y^2)^(3/2))+(8 dot[b,a]^3 m[2] (m[1]+y m[2]))/(mB^5 (-1+y^2)^(3/2))+(4 dot[b,a] dot[u[2],a]^2 m[2] ((3-16 y^2+16 y^4) m[1]+y (-5+8 y^2) m[2]))/(mB^5 (-1+y^2)^(5/2))+(\[Pi] dot[u[2],a]^3 m[2] ((397-3062 y^2+3025 y^4) m[1]+24 (-17-8 y^2+40 y^4) m[2]))/(64 mB^5 (-1+y^2)^3)+dot[u[2],a] ((\[Pi] dot[a,a] m[2] ((85-638 y^2+625 y^4) m[1]+24 (-2-5 y^2+10 y^4) m[2]))/(16 mB^5 (-1+y^2)^2)+(5 \[Pi] dot[b,a]^2 m[2] ((155-1138 y^2+1103 y^4) m[1]+24 (-2-13 y^2+20 y^4) m[2]))/(64 mB^5 (-1+y^2)^2)))+dot[l,a] (-((4 dot[u[2],a]^3 m[2] (13 y m[1]-24 y^3 m[1]+8 y^5 m[1]+5 m[2]-16 y^2 m[2]+8 y^4 m[2]))/(mB^5 (-1+y^2)^(7/2)))+(5 \[Pi] y dot[a,a] dot[b,a] m[2] ((-85+86 y^2+23 y^4) m[1]+24 (-2+3 y^2) m[2]))/(16 mB^5 (-1+y^2)^2)+(35 \[Pi] y dot[b,a]^3 m[2] ((-85+86 y^2+23 y^4) m[1]+24 (-2+3 y^2) m[2]))/(64 mB^5 (-1+y^2)^2)+(5 \[Pi] y dot[b,a] dot[u[2],a]^2 m[2] ((-397+446 y^2+71 y^4) m[1]+24 (-7+12 y^2) m[2]))/(64 mB^5 (-1+y^2)^3)+dot[u[2],a] (-((4 dot[a,a] m[2] (13 y m[1]-24 y^3 m[1]+8 y^5 m[1]+5 m[2]-16 y^2 m[2]+8 y^4 m[2]))/(mB^5 (-1+y^2)^(5/2)))-(8 dot[b,a]^2 m[2] (13 y m[1]-24 y^3 m[1]+8 y^5 m[1]+5 m[2]-16 y^2 m[2]+8 y^4 m[2]))/(mB^5 (-1+y^2)^(5/2)))) u[1]+dot[l,a] (-((5 \[Pi] dot[a,a] dot[b,a] m[2] ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(16 mB^5 (-1+y^2)^2))-(35 \[Pi] dot[b,a]^3 m[2] ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(64 mB^5 (-1+y^2)^2)+(4 dot[u[2],a]^3 m[2] (-3 (1-8 y^2+8 y^4) m[1]+y (13-24 y^2+8 y^4) m[2]))/(mB^5 (-1+y^2)^(7/2))-(5 \[Pi] dot[b,a] dot[u[2],a]^2 m[2] ((155-1138 y^2+1103 y^4) m[1]+24 (-2-13 y^2+20 y^4) m[2]))/(64 mB^5 (-1+y^2)^3)+dot[u[2],a] ((4 dot[a,a] m[2] (-3 (1-8 y^2+8 y^4) m[1]+y (13-24 y^2+8 y^4) m[2]))/(mB^5 (-1+y^2)^(5/2))+(8 dot[b,a]^2 m[2] (-3 (1-8 y^2+8 y^4) m[1]+y (13-24 y^2+8 y^4) m[2]))/(mB^5 (-1+y^2)^(5/2)))) u[2];


(* ::Subsection::Closed:: *)
(*3PM conservative*)


\[CapitalDelta]a[3] := \[CapitalDelta]a[3,1] + \[CapitalDelta]a[3,2] + \[CapitalDelta]a[3,3] + \[CapitalDelta]a[3,4]


\[CapitalDelta]a[3,1] = b (dot[b,a] ((\[Pi] (-3-3 y^2+10 y^4) m[1] m[2]^2)/(2 mB^3 (-1+y^2))+(3 \[Pi] m[2]^3)/(2 mB^3))+dot[u[2],a] ((4 y (5-20 y^2+16 y^4) m[1]^2 m[2])/(mB^3 (-1+y^2)^(5/2))+((4 (43+72 y^2-132 y^4+20 y^6))/(3 mB^3 (-1+y^2)^(5/2))+(16 y (6+11 y^2-2 y^4) ArcCosh[y])/(mB^3 (-1+y^2)^2)) m[1] m[2]^2+(8 y (-1+4 y^2) m[2]^3)/(mB^3 (-1+y^2)^(3/2))))+(dot[u[2],a] (-((3 \[Pi] (-1+2 y^2) (-1+5 y^2) m[1]^2 m[2])/(2 mB^3 (-1+y^2)^2))-(\[Pi] (3-15 y-21 y^2+35 y^3+30 y^4) m[1] m[2]^2)/(2 mB^3 (-1+y^2)^2)+(3 \[Pi] y (2-5 y^2) m[2]^3)/(mB^3 (-1+y^2)^2))+dot[b,a] ((2 (1-6 y^2-8 y^4+16 y^6) m[1]^2 m[2])/(mB^3 (-1+y^2)^(5/2))+(-((4 y (-33+20 y^2+10 y^4))/(mB^3 (-1+y^2)^(5/2)))+(24 (1+7 y^2+2 y^4) ArcCosh[y])/(mB^3 (-1+y^2)^2)) m[1] m[2]^2+((2-28 y^2+32 y^4) m[2]^3)/(mB^3 (-1+y^2)^(5/2)))) u[1]+(dot[u[2],a] ((4 \[Pi] y^2 (-3+5 y^2) m[1] m[2]^2)/(mB^3 (-1+y^2)^2)+(3 \[Pi] y^2 (-3+5 y^2) m[2]^3)/(mB^3 (-1+y^2)^2))+dot[b,a] (-((4 y (5-20 y^2+16 y^4) m[1]^2 m[2])/(mB^3 (-1+y^2)^(5/2)))+(-((8 (20+45 y^2-84 y^4+22 y^6))/(3 mB^3 (-1+y^2)^(5/2)))+(16 y (-6-11 y^2+2 y^4) ArcCosh[y])/(mB^3 (-1+y^2)^2)) m[1] m[2]^2-(4 y (3-14 y^2+12 y^4) m[2]^3)/(mB^3 (-1+y^2)^(5/2)))) u[2];


\[CapitalDelta]a[3,2] = l (dot[u[2],a]^2 (-((\[Pi] (3-45 y^2+70 y^4) m[1]^2 m[2])/(2 mB^4 (-1+y^2)^(5/2)))-(\[Pi] (3-15 y-39 y^2+35 y^3+60 y^4) m[1] m[2]^2)/(2 mB^4 (-1+y^2)^(5/2))+(3 \[Pi] y (2-5 y^2) m[2]^3)/(mB^4 (-1+y^2)^(5/2)))+dot[b,a]^2 ((\[Pi] (3+3 y^2-10 y^4) m[1]^2 m[2])/(2 mB^4 (-1+y^2)^(3/2))+(\[Pi] (3+3 y-3 y^2+3 y^3-10 y^5) m[1] m[2]^2)/(2 mB^4 (-1+y^2)^(3/2))-(3 \[Pi] y m[2]^3)/(2 mB^4 Sqrt[-1+y^2]))+dot[b,a] dot[u[2],a] ((2 (-1-4 y^2+8 y^4) m[1]^2 m[2])/(mB^4 (-1+y^2)^3)+((14500 y+9664 y^3+752 y^5-736 y^7)/(15 mB^4 (-1+y^2)^3)+(32 (-6-36 y^2-8 y^4-y^6+y^8) ArcCosh[y])/(mB^4 (-1+y^2)^(7/2))) m[1] m[2]^2+((2-36 y^2+72 y^4-32 y^6) m[2]^3)/(mB^4 (-1+y^2)^3)))+b (dot[b,a] dot[l,a] ((\[Pi] (-3-3 y^2+10 y^4) m[1]^2 m[2])/(2 mB^4 (-1+y^2)^(3/2))+(\[Pi] (6+3 y-65 y^3) m[1] m[2]^2)/(4 mB^4 Sqrt[-1+y^2])+(\[Pi] (3 y-6 y^3) m[2]^3)/(mB^4 (-1+y^2)^(3/2)))+dot[l,a] dot[u[2],a] (((18-232 y^2+528 y^4-320 y^6) m[1]^2 m[2])/(mB^4 (-1+y^2)^3)+(-((4 y (4557+2492 y^2-4220 y^4+216 y^6))/(15 mB^4 (-1+y^2)^3))+(32 (6+42 y^2+9 y^4-35 y^6+3 y^8) ArcCosh[y])/(mB^4 (-1+y^2)^(7/2))) m[1] m[2]^2-(2 (1+22 y^2-68 y^4+48 y^6) m[2]^3)/(mB^4 (-1+y^2)^3)))+(dot[b,a] dot[l,a] (-((16 y (-3+2 y^2+8 y^4) m[1]^2 m[2])/(mB^4 (-1+y^2)^2))+((16 (-200-483 y^2+1211 y^4+222 y^6))/(15 mB^4 (-1+y^2)^3)-(32 y (-12-4 y^2+35 y^4+6 y^6) ArcCosh[y])/(mB^4 (-1+y^2)^(7/2))) m[1] m[2]^2+(8 y (7-16 y^2) m[2]^3)/(mB^4 (-1+y^2)^2))+dot[l,a] dot[u[2],a] ((\[Pi] y (45-159 y^2+110 y^4) m[1]^2 m[2])/(2 mB^4 (-1+y^2)^(5/2))+(3 \[Pi] (19+48 y-170 y^2-176 y^3+175 y^4+120 y^5) m[1] m[2]^2)/(8 mB^4 (-1+y^2)^(5/2))+(3 \[Pi] (3-29 y^2+30 y^4) m[2]^3)/(2 mB^4 (-1+y^2)^(5/2)))) u[1]+(dot[l,a] dot[u[2],a] ((\[Pi] (3-45 y^2+70 y^4) m[1]^2 m[2])/(2 mB^4 (-1+y^2)^(5/2))+(\[Pi] (6-87 y-78 y^2+392 y^3+120 y^4-305 y^5) m[1] m[2]^2)/(4 mB^4 (-1+y^2)^(5/2))+(9 \[Pi] y (3-10 y^2) m[2]^3)/(2 mB^4 (-1+y^2)^(3/2)))+dot[b,a] dot[l,a] ((16 (1-14 y^2+20 y^4) m[1]^2 m[2])/(mB^4 (-1+y^2)^2)+((16 y (203+169 y^2-1342 y^4+220 y^6))/(15 mB^4 (-1+y^2)^3)-(32 y^2 (6+y^2-36 y^4+4 y^6) ArcCosh[y])/(mB^4 (-1+y^2)^(7/2))) m[1] m[2]^2+(8 (1-16 y^2+24 y^4) m[2]^3)/(mB^4 (-1+y^2)^2))) u[2];


\[CapitalDelta]a[3,3] = l (dot[b,a]^2 dot[l,a] ((\[Pi] y (-3-74 y^2+85 y^4) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^2)+(\[Pi] y (-18-3 y+30 y^2-74 y^3+85 y^5) m[1] m[2]^2)/(4 mB^5 (-1+y^2)^2)+(3 \[Pi] y^2 (-3+5 y^2) m[2]^3)/(2 mB^5 (-1+y^2)^2))+dot[b,a] dot[l,a] dot[u[2],a] ((32 (y-4 y^3+2 y^5) m[1]^2 m[2])/(mB^5 (-1+y^2)^(5/2))+((8 (-2881-20537 y^2-6326 y^4-808 y^6+312 y^8))/(15 mB^5 (-1+y^2)^(7/2))-(32 y (-147-317 y^2-30 y^4-14 y^6+4 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^4)) m[1] m[2]^2+(8 y (7-26 y^2+16 y^4) m[2]^3)/(mB^5 (-1+y^2)^(5/2)))+dot[l,a] dot[u[2],a]^2 ((\[Pi] y (153-730 y^2+665 y^4) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^3)+(\[Pi] (57+216 y-570 y^2-1032 y^3+665 y^4+960 y^5) m[1] m[2]^2)/(8 mB^5 (-1+y^2)^3)+(3 \[Pi] (3-33 y^2+40 y^4) m[2]^3)/(2 mB^5 (-1+y^2)^3)))+b (dot[b,a]^2 dot[u[2],a] (-((16 y (17-76 y^2+68 y^4) m[1]^2 m[2])/(mB^5 (-1+y^2)^(5/2)))+(-((8 (889+14837 y^2+242 y^4-8696 y^6+288 y^8))/(15 mB^5 (-1+y^2)^(7/2)))+(32 y (81+191 y^2-30 y^4-124 y^6+8 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^4)) m[1] m[2]^2+(8 y (1+22 y^2-32 y^4) m[2]^3)/(mB^5 (-1+y^2)^(5/2)))+dot[u[2],a]^3 (-((8 y (31-140 y^2+128 y^4) m[1]^2 m[2])/(mB^5 (-1+y^2)^(7/2)))+(-((32 (196+2084 y^2+295 y^4-696 y^6+11 y^8))/(5 mB^5 (-1+y^2)^(9/2)))+(48 y (103+233 y^2-10 y^4-78 y^6+4 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^5)) m[1] m[2]^2+(8 y (3+10 y^2-24 y^4) m[2]^3)/(mB^5 (-1+y^2)^(7/2)))+dot[b,a]^3 ((\[Pi] y (-3-74 y^2+85 y^4) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^2)-(\[Pi] (141+72 y+264 y^2-120 y^3-1191 y^4+730 y^6) m[1] m[2]^2)/(16 mB^5 (-1+y^2)^2)-(3 \[Pi] (10-41 y^2+25 y^4) m[2]^3)/(4 mB^5 (-1+y^2)^2))+dot[b,a] dot[u[2],a]^2 (-((\[Pi] y (39-86 y^2+55 y^4) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^3))-(\[Pi] (105+192 y+24 y^2-672 y^3-651 y^4+480 y^5+530 y^6) m[1] m[2]^2)/(16 mB^5 (-1+y^2)^3)-(3 \[Pi] (7-49 y^2+40 y^4) m[2]^3)/(4 mB^5 (-1+y^2)^3))+dot[a,a] (dot[u[2],a] (-((32 y (7-31 y^2+28 y^4) m[1]^2 m[2])/(mB^5 (-1+y^2)^(5/2)))+(-((8 (1647+18357 y^2+2056 y^4-7136 y^6+196 y^8))/(15 mB^5 (-1+y^2)^(7/2)))+(16 y (225+499 y^2-30 y^4-202 y^6+12 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^4)) m[1] m[2]^2+(8 y (1+14 y^2-24 y^4) m[2]^3)/(mB^5 (-1+y^2)^(5/2)))+dot[b,a] ((\[Pi] y (-3-74 y^2+85 y^4) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^2)-(\[Pi] (18+18 y+75 y^2-30 y^3-244 y^4+143 y^6) m[1] m[2]^2)/(4 mB^5 (-1+y^2)^2)-(3 \[Pi] (3-15 y^2+10 y^4) m[2]^3)/(2 mB^5 (-1+y^2)^2))))+(dot[b,a]^2 dot[u[2],a] ((\[Pi] (-321+3144 y^2-5629 y^4+2510 y^6) m[1]^2 m[2])/(16 mB^5 (-1+y^2)^3)+(\[Pi] (-216+1605 y+2220 y^2-4850 y^3-4020 y^4+3045 y^5+1800 y^6) m[1] m[2]^2)/(16 mB^5 (-1+y^2)^3)+(15 \[Pi] y (7-23 y^2+15 y^4) m[2]^3)/(2 mB^5 (-1+y^2)^3))+dot[b,a]^3 (-((8 (5-38 y^2+48 y^6) m[1]^2 m[2])/(mB^5 (-1+y^2)^(5/2)))+((16 y (139+979 y^2+2400 y^4+262 y^6))/(5 mB^5 (-1+y^2)^(7/2))-(96 y^2 (16+47 y^2+57 y^4+6 y^6) ArcCosh[y])/(mB^5 (-1+y^2)^4)) m[1] m[2]^2-(8 (3-40 y^2+48 y^4) m[2]^3)/(mB^5 (-1+y^2)^(5/2)))+dot[u[2],a]^3 ((\[Pi] (-237+2616 y^2-4841 y^4+2230 y^6) m[1]^2 m[2])/(16 mB^5 (-1+y^2)^4)+(\[Pi] (-132+1329 y+1668 y^2-4090 y^3-3144 y^4+2625 y^5+1440 y^6) m[1] m[2]^2)/(16 mB^5 (-1+y^2)^4)+(3 \[Pi] y (26-89 y^2+60 y^4) m[2]^3)/(2 mB^5 (-1+y^2)^4))+dot[b,a] dot[u[2],a]^2 (-((4 (11-78 y^2+16 y^4+80 y^6) m[1]^2 m[2])/(mB^5 (-1+y^2)^(7/2)))+(-((8 y (4269+3013 y^2-13210 y^4-1660 y^6+28 y^8))/(15 mB^5 (-1+y^2)^(9/2)))-(16 (-24-171 y^2+77 y^4+340 y^6+30 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^5)) m[1] m[2]^2-(4 (5-64 y^2+80 y^4) m[2]^3)/(mB^5 (-1+y^2)^(7/2)))+dot[a,a] (dot[u[2],a] ((\[Pi] (-57+627 y^2-1139 y^4+505 y^6) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^3)+(\[Pi] (-36+321 y+432 y^2-970 y^3-804 y^4+609 y^5+360 y^6) m[1] m[2]^2)/(4 mB^5 (-1+y^2)^3)+(6 \[Pi] y (7-23 y^2+15 y^4) m[2]^3)/(mB^5 (-1+y^2)^3))+dot[b,a] (-((4 (9-64 y^2+80 y^6) m[1]^2 m[2])/(mB^5 (-1+y^2)^(5/2)))+((4 y (-2595+6335 y^2+23908 y^4+2584 y^6+8 y^8))/(15 mB^5 (-1+y^2)^(7/2))-(16 (-12-3 y^2+205 y^4+284 y^6+30 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^4)) m[1] m[2]^2-(8 (3-34 y^2+40 y^4) m[2]^3)/(mB^5 (-1+y^2)^(5/2))))) u[1]+(dot[b,a]^3 ((16 y (19-84 y^2+72 y^4) m[1]^2 m[2])/(mB^5 (-1+y^2)^(5/2))+((32 (-161-520 y^2-377 y^4-942 y^6+110 y^8))/(5 mB^5 (-1+y^2)^(7/2))-(192 y (-11-21 y^2-10 y^4-23 y^6+2 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^4)) m[1] m[2]^2+(16 y (7-38 y^2+36 y^4) m[2]^3)/(mB^5 (-1+y^2)^(5/2)))+dot[b,a] dot[u[2],a]^2 ((8 y (35-156 y^2+136 y^4) m[1]^2 m[2])/(mB^5 (-1+y^2)^(7/2))+((32 (-121+1009 y^2-374 y^4-2665 y^6+261 y^8))/(15 mB^5 (-1+y^2)^(9/2))-(16 y (15+65 y^2-90 y^4-262 y^6+20 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^5)) m[1] m[2]^2+(8 y (11-60 y^2+60 y^4) m[2]^3)/(mB^5 (-1+y^2)^(7/2)))+dot[u[2],a]^3 ((\[Pi] y (153-730 y^2+665 y^4) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^4)+(\[Pi] (45+108 y-717 y^2-516 y^3+1491 y^4+480 y^5-755 y^6) m[1] m[2]^2)/(4 mB^5 (-1+y^2)^4)-(3 \[Pi] (-4+53 y^2-117 y^4+60 y^6) m[2]^3)/(2 mB^5 (-1+y^2)^4))+dot[b,a]^2 dot[u[2],a] ((\[Pi] y (189-890 y^2+805 y^4) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^3)+(\[Pi] (45+138 y-849 y^2-654 y^3+1779 y^4+600 y^5-895 y^6) m[1] m[2]^2)/(4 mB^5 (-1+y^2)^3)-(3 \[Pi] (-4+69 y^2-150 y^4+75 y^6) m[2]^3)/(2 mB^5 (-1+y^2)^3))+dot[a,a] (dot[b,a] ((32 y (8-35 y^2+30 y^4) m[1]^2 m[2])/(mB^5 (-1+y^2)^(5/2))+((4 (-2393-5185 y^2-5990 y^4-18888 y^6+2216 y^8))/(15 mB^5 (-1+y^2)^(7/2))-(16 y (-69-135 y^2-90 y^4-230 y^6+20 y^8) ArcCosh[y])/(mB^5 (-1+y^2)^4)) m[1] m[2]^2+(4 y (25-128 y^2+120 y^4) m[2]^3)/(mB^5 (-1+y^2)^(5/2)))+dot[u[2],a] ((\[Pi] y (153-730 y^2+665 y^4) m[1]^2 m[2])/(4 mB^5 (-1+y^2)^3)+(\[Pi] (45+108 y-699 y^2-516 y^3+1431 y^4+480 y^5-713 y^6) m[1] m[2]^2)/(4 mB^5 (-1+y^2)^3)+(6 \[Pi] (1-14 y^2+30 y^4-15 y^6) m[2]^3)/(mB^5 (-1+y^2)^3)))) u[2];


\[CapitalDelta]a[3,4] = b (dot[b,a]^3 dot[l,a] (-((\[Pi] (141+252 y^2-1487 y^4+1070 y^6) m[1]^2 m[2])/(16 mB^6 (-1+y^2)^(5/2)))+(\[Pi] (-120+2 y+562 y^2+1837 y^3-2257 y^4-1875 y^5+1875 y^6) m[1] m[2]^2)/(16 mB^6 (-1+y)^2 (1+y) Sqrt[-1+y^2])+(3 \[Pi] y (32-66 y^2+35 y^4) m[2]^3)/(2 mB^6 (-1+y^2)^(5/2)))+dot[b,a] dot[l,a] dot[u[2],a]^2 ((\[Pi] (-219+1884 y^2-3943 y^4+2350 y^6) m[1]^2 m[2])/(16 mB^6 (-1+y^2)^(7/2))+(\[Pi] (-156+674 y+1330 y^2-2105 y^3-2071 y^4+1515 y^5+885 y^6) m[1] m[2]^2)/(16 mB^6 (-1+y)^3 (1+y)^2 Sqrt[-1+y^2])+(3 \[Pi] y (43-110 y^2+70 y^4) m[2]^3)/(2 mB^6 (-1+y^2)^(7/2)))+dot[b,a]^2 dot[l,a] dot[u[2],a] ((8 (-19+268 y^2-640 y^4+400 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^3)+((16 y (11939-17628 y^2+281095 y^4+37714 y^6-104016 y^8+2576 y^10))/(105 mB^6 (-1+y^2)^5)-(64 (8-30 y^2+279 y^4+396 y^6+39 y^8-198 y^10+10 y^12) ArcCosh[y])/(mB^6 (-1+y^2)^(11/2))) m[1] m[2]^2+(8 (7+2 y^2-80 y^4+80 y^6) m[2]^3)/(mB^6 (-1+y^2)^3))+dot[l,a] dot[u[2],a]^3 ((4 (-27+404 y^2-1000 y^4+640 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^4)+((8 y (-1077693-2521340 y^2+3190489 y^4+506706 y^6-524014 y^8+2492 y^10))/(315 mB^6 (-1+y)^6 (1+y)^6)-(16 (-507-10104 y^2-1922 y^4+12028 y^6+289 y^8-1860 y^10+60 y^12) ArcCosh[y])/(3 mB^6 (-1+y^2)^(13/2))) m[1] m[2]^2+(4 (13-56 y^2-20 y^4+80 y^6) m[2]^3)/(mB^6 (-1+y^2)^4))+dot[a,a] (dot[b,a] dot[l,a] ((3 \[Pi] (3+15 y^2-38 y^4) m[1]^2 m[2])/(2 mB^6 (-1+y^2)^(3/2))+(\[Pi] (9+20 y-45 y^2-177 y^3+129 y^5) m[1] m[2]^2)/(2 mB^6 (-1+y^2)^(3/2))+(30 \[Pi] y m[2]^3)/(mB^6 Sqrt[-1+y^2]))+dot[l,a] dot[u[2],a] ((8 (-11+157 y^2-380 y^4+240 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^3)+((16 y (81576+281115 y^2-7246 y^4-60427 y^6+1082 y^8))/(105 mB^6 (-1+y^2)^4)-(16 (73+1669 y^2+1775 y^4-277 y^6-440 y^8+20 y^10) ArcCosh[y])/(mB^6 (-1+y^2)^(9/2))) m[1] m[2]^2+(16 (2-4 y^2-15 y^4+20 y^6) m[2]^3)/(mB^6 (-1+y^2)^3))))+l (dot[b,a]^4 ((\[Pi] (141+252 y^2-1487 y^4+1070 y^6) m[1]^2 m[2])/(16 mB^6 (-1+y^2)^(5/2))+(\[Pi] (120+21 y-585 y^2+837 y^3-417 y^4-1070 y^5+1070 y^6) m[1] m[2]^2)/(16 mB^6 (-1+y)^2 (1+y) Sqrt[-1+y^2])+(3 \[Pi] y (10-47 y^2+35 y^4) m[2]^3)/(4 mB^6 (-1+y^2)^(5/2)))+dot[u[2],a]^4 ((\[Pi] (-303+4956 y^2-12395 y^4+7910 y^6) m[1]^2 m[2])/(16 mB^6 (-1+y^2)^(9/2))+(\[Pi] (-156+1599 y+981 y^2-6211 y^3-845 y^4+4800 y^5) m[1] m[2]^2)/(16 mB^6 (-1+y)^4 (1+y)^3 Sqrt[-1+y^2])+(3 \[Pi] y (29-122 y^2+100 y^4) m[2]^3)/(2 mB^6 (-1+y^2)^(9/2)))+dot[b,a]^2 dot[u[2],a]^2 ((\[Pi] (-141+3084 y^2-7961 y^4+5090 y^6) m[1]^2 m[2])/(8 mB^6 (-1+y^2)^(7/2))+(\[Pi] (-78+990 y+498 y^2-3487 y^3-851 y^4+2565 y^5+435 y^6) m[1] m[2]^2)/(8 mB^6 (-1+y)^3 (1+y)^2 Sqrt[-1+y^2])+(3 \[Pi] y (83-351 y^2+280 y^4) m[2]^3)/(4 mB^6 (-1+y^2)^(7/2)))+dot[b,a]^3 dot[u[2],a] ((8 (-1+44 y^2-96 y^4+48 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^3)+((16 y (29875+42676 y^2-137017 y^4-24286 y^6-6336 y^8+1008 y^10))/(35 mB^6 (-1+y^2)^5)-(64 (20+382 y^2-159 y^4-860 y^6-19 y^8-42 y^10+6 y^12) ArcCosh[y])/(mB^6 (-1+y^2)^(11/2))) m[1] m[2]^2+(8 (-3+46 y^2-96 y^4+48 y^6) m[2]^3)/(mB^6 (-1+y^2)^3))+dot[b,a] dot[u[2],a]^3 ((4 (-5+96 y^2-208 y^4+112 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^4)+((8 y (1145547+2432582 y^2-1534159 y^4-255852 y^6-107642 y^8+12964 y^10))/(315 mB^6 (-1+y^2)^6)-(16 (603+9744 y^2+5270 y^4-7276 y^6+179 y^8-516 y^10+60 y^12) ArcCosh[y])/(3 mB^6 (-1+y^2)^(13/2))) m[1] m[2]^2+(4 (-5+72 y^2-152 y^4+80 y^6) m[2]^3)/(mB^6 (-1+y^2)^4))+dot[a,a] (dot[b,a]^2 ((3 \[Pi] (-3-15 y^2+38 y^4) m[1]^2 m[2])/(2 mB^6 (-1+y^2)^(3/2))+(3 \[Pi] (-3-3 y+15 y^2-15 y^3+38 y^5) m[1] m[2]^2)/(2 mB^6 (-1+y^2)^(3/2))+(9 \[Pi] y (-1+5 y^2) m[2]^3)/(2 mB^6 (-1+y^2)^(3/2)))+dot[u[2],a]^2 ((\[Pi] (-147+2388 y^2-5935 y^4+3766 y^6) m[1]^2 m[2])/(8 mB^6 (-1+y^2)^(7/2))+(\[Pi] (-84+783 y+573 y^2-3083 y^3-517 y^4+2400 y^5) m[1] m[2]^2)/(8 mB^6 (-1+y)^3 (1+y)^2 Sqrt[-1+y^2])+(3 \[Pi] y (31-125 y^2+100 y^4) m[2]^3)/(2 mB^6 (-1+y^2)^(7/2)))+dot[b,a] dot[u[2],a] ((8 (-2+39 y^2-80 y^4+40 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^3)+((16 y (-26866-75130 y^2-14269 y^4-2685 y^6+510 y^8))/(21 mB^6 (-1+y^2)^4)+(16 (141+2373 y^2+2851 y^4+175 y^6+120 y^8-20 y^10) ArcCosh[y])/(mB^6 (-1+y^2)^(9/2))) m[1] m[2]^2+(8 (-3+40 y^2-80 y^4+40 y^6) m[2]^3)/(mB^6 (-1+y^2)^3))))+(dot[b,a]^3 dot[l,a] ((32 y (17-40 y^2-8 y^4+32 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^3)+(-((64 (-4473-31180 y^2-13859 y^4+16410 y^6+46642 y^8+4100 y^10))/(105 mB^6 (-1+y^2)^5))+(256 y (-29-86 y^2+12 y^4+68 y^6+71 y^8+6 y^10) ArcCosh[y])/(mB^6 (-1+y^2)^(11/2))) m[1] m[2]^2+(32 y (11-42 y^2+32 y^4) m[2]^3)/(mB^6 (-1+y^2)^3))+dot[b,a] dot[l,a] dot[u[2],a]^2 ((16 y (30-81 y^2+14 y^4+40 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^4)+((16 (-12306-121565 y^2+268469 y^4+243057 y^6-151279 y^8-14948 y^10+252 y^12))/(105 mB^6 (-1+y^2)^6)+(32 y (249+145 y^2-1593 y^4-363 y^6+524 y^8+30 y^10) ArcCosh[y])/(mB^6 (-1+y^2)^(13/2))) m[1] m[2]^2+(8 y (19-93 y^2+80 y^4) m[2]^3)/(mB^6 (-1+y^2)^4))+dot[l,a] dot[u[2],a]^3 ((\[Pi] y (2505-11136 y^2+13429 y^4-4630 y^6) m[1]^2 m[2])/(16 mB^6 (-1+y^2)^(9/2))+(\[Pi] (1381+635 y-14000 y^2+3440 y^3+19555 y^4-5875 y^5-4800 y^6) m[1] m[2]^2)/(32 mB^6 (-1+y)^4 (1+y)^3 Sqrt[-1+y^2])+(3 \[Pi] (3-179 y^2+390 y^4-200 y^6) m[2]^3)/(4 mB^6 (-1+y^2)^(9/2)))+dot[b,a]^2 dot[l,a] dot[u[2],a] ((\[Pi] y (4035-17112 y^2+19783 y^4-6490 y^6) m[1]^2 m[2])/(16 mB^6 (-1+y^2)^(7/2))+(\[Pi] (2227+2285 y-23120 y^2+2240 y^3+32725 y^4-7525 y^5-8400 y^6) m[1] m[2]^2)/(32 mB^6 (-1+y)^3 (1+y)^2 Sqrt[-1+y^2])-(3 \[Pi] (-26+393 y^2-735 y^4+350 y^6) m[2]^3)/(4 mB^6 (-1+y^2)^(7/2)))+dot[a,a] (dot[b,a] dot[l,a] ((8 y (43-100 y^2-20 y^4+80 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^3)+(-((8 (4893+65090 y^2+248115 y^4+253950 y^6+20080 y^8+72 y^10))/(105 mB^6 (-1+y^2)^4))+(32 y (21+350 y^2+623 y^4+386 y^6+30 y^8) ArcCosh[y])/(mB^6 (-1+y^2)^(9/2))) m[1] m[2]^2+(8 y (28-105 y^2+80 y^4) m[2]^3)/(mB^6 (-1+y^2)^3))+dot[l,a] dot[u[2],a] ((\[Pi] y (1149-4980 y^2+5777 y^4-1874 y^6) m[1]^2 m[2])/(8 mB^6 (-1+y^2)^(7/2))+(\[Pi] (322+290 y-3305 y^2+365 y^3+4675 y^4-1075 y^5-1200 y^6) m[1] m[2]^2)/(8 mB^6 (-1+y)^3 (1+y)^2 Sqrt[-1+y^2])+(3 \[Pi] (7-111 y^2+210 y^4-100 y^6) m[2]^3)/(2 mB^6 (-1+y^2)^(7/2))))) u[1]+(dot[b,a]^3 dot[l,a] (-((32 (-5+78 y^2-184 y^4+112 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^3))+(-((64 y (24971+30540 y^2-40469 y^4+1714 y^6-37476 y^8+3080 y^10))/(105 mB^6 (-1+y^2)^5))+(256 (7+88 y^2+30 y^4-116 y^6+5 y^8-60 y^10+4 y^12) ArcCosh[y])/(mB^6 (-1+y^2)^(11/2))) m[1] m[2]^2-(32 (-1+26 y^2-72 y^4+48 y^6) m[2]^3)/(mB^6 (-1+y^2)^3))+dot[b,a] dot[l,a] dot[u[2],a]^2 (-((16 (-8+125 y^2-302 y^4+188 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^4))+(-((16 y (10259-7443 y^2+256105 y^4+68059 y^6-122076 y^8+6776 y^10))/(105 mB^6 (-1+y^2)^6))+(64 (8-30 y^2+279 y^4+396 y^6+39 y^8-198 y^10+10 y^12) ArcCosh[y])/(mB^6 (-1+y^2)^(13/2))) m[1] m[2]^2-(8 (-1+43 y^2-156 y^4+120 y^6) m[2]^3)/(mB^6 (-1+y^2)^4))+dot[l,a] dot[u[2],a]^3 ((\[Pi] (303-4956 y^2+12395 y^4-7910 y^6) m[1]^2 m[2])/(16 mB^6 (-1+y^2)^(9/2))+(\[Pi] (156-2692 y+112 y^2+12397 y^3-5341 y^4-10845 y^5+6045 y^6) m[1] m[2]^2)/(16 mB^6 (-1+y)^4 (1+y)^3 Sqrt[-1+y^2])+(3 \[Pi] y (-37+333 y^2-510 y^4+200 y^6) m[2]^3)/(4 mB^6 (-1+y^2)^(9/2)))+dot[b,a]^2 dot[l,a] dot[u[2],a] ((\[Pi] (501-8052 y^2+19865 y^4-12530 y^6) m[1]^2 m[2])/(16 mB^6 (-1+y^2)^(7/2))+(\[Pi] (312-4324 y-656 y^2+20419 y^3-7567 y^4-17835 y^5+9435 y^6) m[1] m[2]^2)/(16 mB^6 (-1+y)^3 (1+y)^2 Sqrt[-1+y^2])+(3 \[Pi] y (-114+691 y^2-945 y^4+350 y^6) m[2]^3)/(4 mB^6 (-1+y^2)^(7/2)))+dot[a,a] (dot[b,a] dot[l,a] (-((8 (-13+196 y^2-460 y^4+280 y^6) m[1]^2 m[2])/(mB^6 (-1+y^2)^3))+(-((16 y (-51809-100625 y^2-65046 y^4-86452 y^6+7832 y^8))/(105 mB^6 (-1+y^2)^4))+(64 (-17-176 y^2-269 y^4-113 y^6-140 y^8+10 y^10) ArcCosh[y])/(mB^6 (-1+y^2)^(9/2))) m[1] m[2]^2-(24 (-1+22 y^2-60 y^4+40 y^6) m[2]^3)/(mB^6 (-1+y^2)^3))+dot[l,a] dot[u[2],a] ((\[Pi] (147-2388 y^2+5935 y^4-3766 y^6) m[1]^2 m[2])/(8 mB^6 (-1+y^2)^(7/2))+(\[Pi] (84-1283 y-73 y^2+5843 y^3-2243 y^4-5076 y^5+2676 y^6) m[1] m[2]^2)/(8 mB^6 (-1+y)^3 (1+y)^2 Sqrt[-1+y^2])+(3 \[Pi] y (-31+195 y^2-270 y^4+100 y^6) m[2]^3)/(2 mB^6 (-1+y^2)^(7/2))))) u[2];


(* ::Subsection::Closed:: *)
(*3PM radiation-reaction*)


\[CapitalDelta]aRR[3] =  \[CapitalDelta]aRR[3,1] + \[CapitalDelta]aRR[3,2] + \[CapitalDelta]aRR[3,3] + \[CapitalDelta]aRR[3,4] + \[CapitalDelta]aRR[3,5] + \[CapitalDelta]aRR[3,6] + \[CapitalDelta]aRR[3,7] + \[CapitalDelta]aRR[3,8] + \[CapitalDelta]aRR[3,9] + \[CapitalDelta]aRR[3,10]


\[CapitalDelta]aRR[3,1] = b dot[u[2],a] (-((8 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^3 f[1] f[2]))+(8 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^3 f[1] f[2]))+dot[b,a] (-((4 (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^3 f[1] f[2]))+(4 y (-1+y^2)^(7/2) (3-8 y^2+4 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^3 f[1] f[2])) u[1]+dot[b,a] ((8 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^3 f[1] f[2])-(8 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^3 f[1] f[2])) u[2];


\[CapitalDelta]aRR[3,2] = b dot[l,a] dot[u[2],a] ((8 (-1+y^2)^(7/2) (-8+53 y^2-78 y^4+30 y^6) m[1] m[2]^2)/(3 mB^4 f[1] f[2])-(8 y (-1+y^2)^3 (-3+2 y^2) (1-6 y^2+6 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^4 f[1] f[2]))+l dot[b,a] dot[u[2],a] ((8 (-1+y^2)^(7/2) (-8+5 y^2) (1-2 y^2+2 y^4) m[1] m[2]^2)/(3 mB^4 f[1] f[2])-(8 y (-1+y^2)^3 (-3+8 y^2-10 y^4+4 y^6) ArcCosh[y] m[1] m[2]^2)/(mB^4 f[1] f[2]))+dot[b,a] dot[l,a] ((16 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^4 f[1] f[2])-(16 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^4 f[1] f[2])) u[1]+dot[b,a] dot[l,a] (-((16 (1-2 y^2)^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^4 f[1] f[2]))+(16 y (1-2 y^2)^2 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^4 f[1] f[2])) u[2];


\[CapitalDelta]aRR[3,3] = l dot[b,a] dot[l,a] dot[u[2],a] (-((32 y (-1+y^2)^4 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^5 f[1] f[2]))+(32 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+b (dot[u[2],a]^3 (-((32 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^5 f[1] f[2]))+(96 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[a,a] dot[u[2],a] (-((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^5 f[1] f[2]))+(96 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[u[2],a] (dot[l,a]^2 (-((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^5 f[1] f[2]))+(96 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[b,a]^2 (-((128 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^5 f[1] f[2]))+(128 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))))+(dot[b,a]^3 (-((16 (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^5 f[1] f[2]))+(48 y (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[b,a] dot[l,a]^2 (-((16 (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^5 f[1] f[2]))+(48 y (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[a,a] dot[b,a] (-((8 (-1+y^2)^4 (-8+5 y^2) (-5+8 y^2) m[1] m[2]^2)/(3 mB^5 f[1] f[2]))+(8 y (-1+y^2)^(7/2) (-3+2 y^2) (-5+8 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[b,a] dot[u[2],a]^2 (-((8 (-1+y^2)^3 (-8+5 y^2) (-5+8 y^2) m[1] m[2]^2)/(3 mB^5 f[1] f[2]))+(8 y (-1+y^2)^(5/2) (15-34 y^2+16 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))) u[1]+(dot[b,a] dot[u[2],a]^2 ((64 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^5 f[1] f[2])-(64 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[b,a]^3 ((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^5 f[1] f[2])-(96 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[b,a] dot[l,a]^2 ((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^5 f[1] f[2])-(96 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))+dot[a,a] dot[b,a] ((64 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^5 f[1] f[2])-(64 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^5 f[1] f[2]))) u[2];


\[CapitalDelta]aRR[3,4] = b (dot[l,a]^3 dot[u[2],a] ((32 (-1+y^2)^(7/2) (-8+21 y^2-26 y^4+10 y^6) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(32 y (-1+y^2)^3 (-3+2 y^2) (1-2 y^2+2 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[b,a]^2 dot[l,a] dot[u[2],a] ((64 (-1+y^2)^(7/2) (-8+45 y^2-65 y^4+25 y^6) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(64 y (-1+y^2)^3 (-3+2 y^2) (1-5 y^2+5 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[l,a] dot[u[2],a]^3 ((8 (-1+y^2)^(5/2) (-56+227 y^2-312 y^4+120 y^6) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(8 y (-1+y^2)^2 (-3+2 y^2) (7-24 y^2+24 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[a,a] dot[l,a] dot[u[2],a] ((8 (-1+y^2)^(7/2) (-56+227 y^2-312 y^4+120 y^6) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(8 y (-1+y^2)^3 (-3+2 y^2) (7-24 y^2+24 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2])))+l (dot[b,a]^3 dot[u[2],a] ((64 (-1+y^2)^(7/2) (-8+5 y^2) (1-3 y^2+3 y^4) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(64 y (-1+y^2)^3 (-3+2 y^2) (1-3 y^2+3 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[a,a] dot[b,a] dot[u[2],a] ((8 (-1+y^2)^(7/2) (-8+5 y^2) (5-16 y^2+16 y^4) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(8 y (-1+y^2)^3 (-3+2 y^2) (5-16 y^2+16 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[b,a] (dot[l,a]^2 dot[u[2],a] ((32 (-1+y^2)^(7/2) (-8+5 y^2) (1-6 y^2+6 y^4) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(32 y (-1+y^2)^3 (-3+2 y^2) (1-6 y^2+6 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[u[2],a]^3 ((8 (-1+y^2)^(5/2) (-8+5 y^2) (5-16 y^2+16 y^4) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(8 y (-1+y^2)^2 (-15+58 y^2-80 y^4+32 y^6) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))))+(dot[b,a]^3 dot[l,a] ((128 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(128 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[a,a] dot[b,a] dot[l,a] ((32 y (-1+y^2)^(7/2) (16-50 y^2+25 y^4) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(32 y^2 (-1+y^2)^3 (-3+2 y^2) (-2+5 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[b,a] (dot[l,a]^3 ((64 y (-1+y^2)^(7/2) (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(64 y^2 (-1+y^2)^3 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[l,a] dot[u[2],a]^2 ((32 y (-1+y^2)^(5/2) (16-50 y^2+25 y^4) m[1] m[2]^2)/(3 mB^6 f[1] f[2])-(32 y^2 (-1+y^2)^2 (-3+2 y^2) (-2+5 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2])))) u[1]+(dot[b,a]^3 dot[l,a] (-((128 (1-2 y^2)^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^6 f[1] f[2]))+(128 y (1-2 y^2)^2 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[a,a] dot[b,a] dot[l,a] (-((32 (-1+y^2)^(7/2) (-24+95 y^2-130 y^4+50 y^6) m[1] m[2]^2)/(3 mB^6 f[1] f[2]))+(32 y (-1+y^2)^3 (-3+2 y^2) (3-10 y^2+10 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[b,a] (dot[l,a]^3 (-((64 (1-2 y^2)^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^6 f[1] f[2]))+(64 y (1-2 y^2)^2 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2]))+dot[l,a] dot[u[2],a]^2 (-((32 (-1+y^2)^(5/2) (-24+95 y^2-130 y^4+50 y^6) m[1] m[2]^2)/(3 mB^6 f[1] f[2]))+(32 y (-1+y^2)^2 (-3+2 y^2) (3-10 y^2+10 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^6 f[1] f[2])))) u[2];


\[CapitalDelta]aRR[3,5] = l (dot[b,a] dot[l,a] dot[u[2],a]^3 (-((160 y (-1+y^2)^3 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(160 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[a,a] dot[b,a] dot[l,a] dot[u[2],a] (-((160 y (-1+y^2)^4 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(160 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[u[2],a] (dot[b,a] dot[l,a]^3 (-((128 y (-1+y^2)^4 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(128 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^3 dot[l,a] (-((256 y (-1+y^2)^4 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(256 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))))+b (dot[u[2],a]^5 (-((16 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(16 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[a,a]^2 dot[u[2],a] (-((16 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(16 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[u[2],a]^3 (dot[l,a]^2 (-((64 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(64 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^2 (-((224 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(224 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2])))+dot[u[2],a] (dot[b,a]^4 (-((256 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(256 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^2 dot[l,a]^2 (-((256 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(256 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2])))+dot[a,a] (dot[u[2],a]^3 (-((32 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(32 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[u[2],a] (dot[l,a]^2 (-((64 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(64 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^2 (-((224 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(224 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2])))))+(dot[b,a]^3 dot[l,a]^2 (-((64 (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(64 y (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[a,a]^2 dot[b,a] ((16 (-1+y^2)^4 (-8+5 y^2) (-2+9 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2])-(16 y (-1+y^2)^(7/2) (-3+2 y^2) (-2+9 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a] dot[u[2],a]^4 ((16 (-1+y^2)^2 (-8+5 y^2) (-2+9 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2])-(16 y (-1+y^2)^(3/2) (6-31 y^2+18 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[u[2],a]^2 (dot[b,a] dot[l,a]^2 ((64 y^2 (-1+y^2)^3 (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2])-(64 y^3 (-1+y^2)^(5/2) (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^3 ((32 (-1+y^2)^3 (-8+5 y^2) (-1+6 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2])-(32 y (-1+y^2)^(5/2) (-3+2 y^2) (-1+6 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2])))+dot[a,a] (dot[b,a] dot[l,a]^2 ((64 y^2 (-1+y^2)^4 (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2])-(64 y^3 (-1+y^2)^(7/2) (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^3 ((32 (-1+y^2)^4 (-8+5 y^2) (-1+6 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2])-(32 y (-1+y^2)^(7/2) (-3+2 y^2) (-1+6 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a] dot[u[2],a]^2 ((32 (-1+y^2)^3 (-8+5 y^2) (-2+9 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2])-(32 y (-1+y^2)^(5/2) (-3+2 y^2) (-2+9 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2])))) u[1]+(dot[b,a]^3 dot[l,a]^2 ((128 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2])-(128 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a] dot[u[2],a]^4 (-((48 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^7 f[1] f[2]))+(48 y (-1+y^2)^(3/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[a,a]^2 dot[b,a] (-((48 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^7 f[1] f[2]))+(48 y (-1+y^2)^(7/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[u[2],a]^2 (dot[b,a] dot[l,a]^2 (-((64 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(64 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^3 (-((64 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^7 f[1] f[2]))+(64 y (-1+y^2)^(5/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2])))+dot[a,a] (dot[b,a] dot[l,a]^2 (-((64 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^7 f[1] f[2]))+(64 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a] dot[u[2],a]^2 (-((96 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^7 f[1] f[2]))+(96 y (-1+y^2)^(5/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2]))+dot[b,a]^3 (-((64 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^7 f[1] f[2]))+(64 y (-1+y^2)^(7/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^7 f[1] f[2])))) u[2];


\[CapitalDelta]aRR[3,6] = b (dot[a,a]^2 dot[l,a] dot[u[2],a] (-((8 (-1+y^2)^(7/2) (56-3 y^2-52 y^4+20 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(8 y (-1+y^2)^3 (-3+2 y^2) (-7-4 y^2+4 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a]^3 dot[u[2],a]^3 (-((32 (-1+y^2)^(5/2) (8+27 y^2-52 y^4+20 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(32 y (-1+y^2)^2 (-3+2 y^2) (-1-4 y^2+4 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a] dot[u[2],a]^5 (-((8 (-1+y^2)^(3/2) (56-3 y^2-52 y^4+20 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(8 y (-3+2 y^2) (7-3 y^2-8 y^4+4 y^6) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a]^2 (dot[l,a]^3 dot[u[2],a] (-((256 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(256 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a] dot[u[2],a]^3 (-((64 (-1+y^2)^(5/2) (8+11 y^2-26 y^4+10 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(64 y (-1+y^2)^2 (-3+2 y^2) (-1-2 y^2+2 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2])))+dot[a,a] (dot[b,a]^2 dot[l,a] dot[u[2],a] (-((64 (-1+y^2)^(7/2) (8+11 y^2-26 y^4+10 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(64 y (-1+y^2)^3 (-3+2 y^2) (-1-2 y^2+2 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a] dot[u[2],a]^3 (-((16 (-1+y^2)^(5/2) (56-3 y^2-52 y^4+20 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(16 y (-1+y^2)^2 (-3+2 y^2) (-7-4 y^2+4 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a]^3 dot[u[2],a] (-((32 (-1+y^2)^(7/2) (8+27 y^2-52 y^4+20 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(32 y (-1+y^2)^3 (-3+2 y^2) (-1-4 y^2+4 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))))+l (dot[a,a]^2 dot[b,a] dot[u[2],a] (-((8 (-1+y^2)^(7/2) (-8+5 y^2) (5-36 y^2+36 y^4) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(8 y (-1+y^2)^3 (-3+2 y^2) (5-36 y^2+36 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a]^3 (dot[l,a]^2 dot[u[2],a] ((256 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2])-(256 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[u[2],a]^3 (-((64 (-1+y^2)^(5/2) (-8+5 y^2) (1-6 y^2+6 y^4) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(64 y (-1+y^2)^2 (-3+2 y^2) (1-6 y^2+6 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2])))+dot[b,a] (dot[l,a]^2 dot[u[2],a]^3 (-((32 (1-2 y^2)^2 (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(32 y (-3+2 y^2) (1-3 y^2+2 y^4)^2 ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[u[2],a]^5 (-((8 Sqrt[-1+y^2] (-8+5 y^2) (-5+41 y^2-72 y^4+36 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(8 y (15-133 y^2+298 y^4-252 y^6+72 y^8) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2])))+dot[a,a] (dot[b,a]^3 dot[u[2],a] (-((64 (-1+y^2)^(7/2) (-8+5 y^2) (1-6 y^2+6 y^4) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(64 y (-1+y^2)^3 (-3+2 y^2) (1-6 y^2+6 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a] (dot[l,a]^2 dot[u[2],a] (-((32 (1-2 y^2)^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(32 y (1-2 y^2)^2 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[u[2],a]^3 (-((16 (-1+y^2)^(5/2) (-8+5 y^2) (5-36 y^2+36 y^4) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(16 y (-1+y^2)^2 (-3+2 y^2) (5-36 y^2+36 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2])))))+(dot[b,a]^3 dot[l,a] dot[u[2],a]^2 (-((256 y (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(256 y^2 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[l,a] (-((16 y (-1+y^2)^(7/2) (88-135 y^2+50 y^4) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(16 y^2 (-1+y^2)^3 (-3+2 y^2) (-11+10 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a] (dot[l,a]^3 dot[u[2],a]^2 (-((128 y (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(128 y^2 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a] dot[u[2],a]^4 (-((16 y (-1+y^2)^(3/2) (88-135 y^2+50 y^4) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(16 y^2 (-1+y^2) (-3+2 y^2) (-11+10 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2])))+dot[a,a] (dot[b,a]^3 dot[l,a] (-((256 y (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(256 y^2 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a] (dot[l,a]^3 (-((128 y (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(128 y^2 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a] dot[u[2],a]^2 (-((32 y (-1+y^2)^(5/2) (88-135 y^2+50 y^4) m[1] m[2]^2)/(3 mB^8 f[1] f[2]))+(32 y^2 (-1+y^2)^2 (-3+2 y^2) (-11+10 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))))) u[1]+(dot[b,a]^3 dot[l,a] dot[u[2],a]^2 ((512 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2])-(512 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[l,a] ((16 (-1+y^2)^(7/2) (8+155 y^2-260 y^4+100 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2])-(16 y (-1+y^2)^3 (-3+2 y^2) (-1-20 y^2+20 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a] (dot[l,a]^3 dot[u[2],a]^2 ((256 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2])-(256 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a] dot[u[2],a]^4 ((16 (-1+y^2)^(3/2) (8+155 y^2-260 y^4+100 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2])-(16 y (-1+y^2) (-3+2 y^2) (-1-20 y^2+20 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2])))+dot[a,a] (dot[b,a]^3 dot[l,a] ((512 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2])-(512 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[b,a] (dot[l,a]^3 ((256 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^8 f[1] f[2])-(256 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))+dot[l,a] dot[u[2],a]^2 ((32 (-1+y^2)^(5/2) (8+155 y^2-260 y^4+100 y^6) m[1] m[2]^2)/(3 mB^8 f[1] f[2])-(32 y (-1+y^2)^2 (-3+2 y^2) (-1-20 y^2+20 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^8 f[1] f[2]))))) u[2];


\[CapitalDelta]aRR[3,7] = l (dot[b,a] dot[l,a] dot[u[2],a]^5 ((160 y (-1+y^2)^2 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(160 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[l,a] dot[u[2],a] ((160 y (-1+y^2)^4 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(160 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^3 (dot[b,a]^3 dot[l,a] ((256 y (-1+y^2)^3 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(256 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] dot[l,a]^3 ((128 y (-1+y^2)^3 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(128 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a] (dot[b,a] dot[l,a] dot[u[2],a]^3 ((320 y (-1+y^2)^3 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(320 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a] (dot[b,a]^3 dot[l,a] ((256 y (-1+y^2)^4 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(256 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] dot[l,a]^3 ((128 y (-1+y^2)^4 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(128 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))))+b (dot[u[2],a]^7 ((32 y (-1+y^2) (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(96 y^2 Sqrt[-1+y^2] (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[a,a]^3 dot[u[2],a] ((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(96 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^5 (dot[b,a]^2 ((320 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(320 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[l,a]^2 ((32 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(32 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))+dot[u[2],a]^3 (dot[b,a]^4 ((256 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(256 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a]^2 dot[l,a]^2 ((128 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(128 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a] (dot[u[2],a]^5 ((96 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(96 y (-1+y^2)^(3/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^3 (dot[b,a]^2 ((640 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(640 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[l,a]^2 ((64 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(64 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))+dot[u[2],a] (dot[b,a]^4 ((256 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(256 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a]^2 dot[l,a]^2 ((128 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(128 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))))+dot[a,a]^2 (dot[u[2],a]^3 ((96 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(96 y (-1+y^2)^(5/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a] (dot[b,a]^2 ((320 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(320 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[l,a]^2 ((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(32 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))))+(dot[a,a]^3 dot[b,a] (-((8 (-1+y^2)^4 (-8+5 y^2) (1+8 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2]))+(8 y (-1+y^2)^(7/2) (-3+2 y^2) (1+8 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] dot[u[2],a]^6 (-((8 (-8+5 y^2) (-1-7 y^2+8 y^4) m[1] m[2]^2)/(3 mB^9 f[1] f[2]))+(8 y (3+19 y^2-38 y^4+16 y^6) ArcCosh[y] m[1] m[2]^2)/(mB^9 Sqrt[-1+y^2] f[1] f[2]))+dot[u[2],a]^4 (dot[b,a] dot[l,a]^2 (-((16 (-1+y^2)^2 (-8+5 y^2) (-1+6 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2]))+(16 y (-1+y^2)^(3/2) (-3+2 y^2) (-1+6 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a]^3 (-((16 (-1+y^2)^2 (-8+5 y^2) (1+6 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2]))+(16 y (-1+y^2)^(3/2) (-3+2 y^2) (1+6 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a]^2 (dot[b,a] dot[l,a]^2 (-((16 (-1+y^2)^4 (-8+5 y^2) (-1+6 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2]))+(16 y (-1+y^2)^(7/2) (-3+2 y^2) (-1+6 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a]^3 (-((16 (-1+y^2)^4 (-8+5 y^2) (1+6 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2]))+(16 y (-1+y^2)^(7/2) (-3+2 y^2) (1+6 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] dot[u[2],a]^2 (-((8 (-1+y^2)^3 (-8+5 y^2) (1+8 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2]))+(24 y (-1+y^2)^(5/2) (-3+2 y^2) (1+8 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a] (dot[b,a] dot[u[2],a]^4 (-((8 (-1+y^2)^2 (-8+5 y^2) (1+8 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2]))+(8 Sqrt[-1+y^2] (-9 y+6 y^3) (-1-7 y^2+8 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^2 (dot[b,a] dot[l,a]^2 ((32 (1-6 y^2) (-1+y^2)^3 (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])+(32 y (-1+y^2)^(5/2) (-3+2 y^2) (-1+6 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a]^3 (-((32 (-1+y^2)^3 (-8+5 y^2) (1+6 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2]))+(32 y (-1+y^2)^(5/2) (-3+2 y^2) (1+6 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))))) u[1]+(dot[b,a] dot[u[2],a]^6 ((64 y (-1+y^2) (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(64 y^2 Sqrt[-1+y^2] (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[a,a]^3 dot[b,a] ((64 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^9 f[1] f[2])-(64 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^4 (dot[b,a]^3 ((32 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(96 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] dot[l,a]^2 ((32 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(96 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a]^2 (dot[b,a]^3 ((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(96 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] dot[l,a]^2 ((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(96 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] dot[u[2],a]^2 ((64 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(64 y (-1+y^2)^(5/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2])))+dot[a,a] (dot[b,a] dot[u[2],a]^4 ((64 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(64 y (-1+y^2)^(3/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[u[2],a]^2 (dot[b,a]^3 ((64 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(64 y (-1+y^2)^(5/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))+dot[b,a] dot[l,a]^2 ((64 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^9 f[1] f[2])-(64 y (-1+y^2)^(5/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^9 f[1] f[2]))))) u[2];


\[CapitalDelta]aRR[3,8] = b (dot[b,a]^2 dot[l,a] dot[u[2],a]^5 (-((64 y^2 (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(192 y^3 (-1+y^2)^2 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a]^3 dot[u[2],a]^5 (-((64 y^2 (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(192 y^3 (-1+y^2)^2 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a] dot[u[2],a]^7 (-((8 (-8-179 y^2+499 y^4-432 y^6+120 y^8) m[1] m[2]^2)/(3 mB^10 Sqrt[-1+y^2] f[1] f[2]))+(8 y (-3+2 y^2) (-1-24 y^2+24 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a]^3 dot[l,a] dot[u[2],a] (-((8 (-1+y^2)^(7/2) (8+187 y^2-312 y^4+120 y^6) m[1] m[2]^2)/(3 mB^10 f[1] f[2]))+(8 y (-1+y^2)^3 (-3+2 y^2) (-1-24 y^2+24 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a] (dot[b,a]^2 dot[l,a] dot[u[2],a]^3 (-((128 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(384 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a]^3 dot[u[2],a]^3 (-((128 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(384 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a] dot[u[2],a]^5 (-((8 (-1+y^2)^(3/2) (8+187 y^2-312 y^4+120 y^6) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(24 y (-1+y^2) (-3+2 y^2) (-1-24 y^2+24 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2])))+dot[a,a]^2 (dot[b,a]^2 dot[l,a] dot[u[2],a] (-((64 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(192 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a]^3 dot[u[2],a] (-((64 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(192 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[l,a] dot[u[2],a]^3 (-((8 (-1+y^2)^(5/2) (8+187 y^2-312 y^4+120 y^6) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(24 y (-1+y^2)^2 (-3+2 y^2) (-1-24 y^2+24 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))))+l (dot[b,a]^3 dot[u[2],a]^5 ((64 y^2 (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2])-(192 y^3 (-1+y^2)^2 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[u[2],a] ((8 (-1+y^2)^(7/2) (-8+5 y^2) (-1-16 y^2+16 y^4) m[1] m[2]^2)/(3 mB^10 f[1] f[2])-(8 y (-1+y^2)^3 (-3+2 y^2) (-1-16 y^2+16 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a] (dot[l,a]^2 dot[u[2],a]^5 ((64 y^2 (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2])-(192 y^3 (-1+y^2)^2 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[u[2],a]^7 ((8 Sqrt[-1+y^2] (-8+5 y^2) (-1-16 y^2+16 y^4) m[1] m[2]^2)/(3 mB^10 f[1] f[2])-(8 y (3+46 y^2-80 y^4+32 y^6) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2])))+dot[a,a]^2 (dot[b,a]^3 dot[u[2],a] ((64 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2])-(192 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a] (dot[l,a]^2 dot[u[2],a] ((64 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2])-(192 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[u[2],a]^3 ((8 (-1+y^2)^(5/2) (-8+5 y^2) (-1-16 y^2+16 y^4) m[1] m[2]^2)/(mB^10 f[1] f[2])+(8 (-1+y^2)^2 (-9 y+6 y^3) (1+16 y^2-16 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))))+dot[a,a] (dot[b,a]^3 dot[u[2],a]^3 ((128 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2])-(384 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[b,a] (dot[l,a]^2 dot[u[2],a]^3 ((128 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2])-(384 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[u[2],a]^5 ((8 (-1+y^2)^(3/2) (-8+5 y^2) (-1-16 y^2+16 y^4) m[1] m[2]^2)/(mB^10 f[1] f[2])-(8 (-1+y^2) (-9 y+6 y^3) (-1-16 y^2+16 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2])))))+(dot[b,a] dot[l,a] dot[u[2],a]^6 (-((32 y (-1+y^2)^(3/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^10 f[1] f[2]))+(32 y^2 (-1+y^2) (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a] dot[b,a] dot[l,a] dot[u[2],a]^4 (-((32 y (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(96 y^2 (-1+y^2)^2 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[l,a] dot[u[2],a]^2 (-((32 y (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2]))+(96 y^2 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[l,a] (-((32 y (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^10 f[1] f[2]))+(32 y^2 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))) u[1]+(dot[b,a] dot[l,a] dot[u[2],a]^6 ((64 y^2 (-1+y^2)^(3/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^10 f[1] f[2])-(64 y^3 (-1+y^2) (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a] dot[b,a] dot[l,a] dot[u[2],a]^4 ((64 y^2 (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2])-(192 y^3 (-1+y^2)^2 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[l,a] dot[u[2],a]^2 ((64 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(mB^10 f[1] f[2])-(192 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[l,a] ((64 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^10 f[1] f[2])-(64 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^10 f[1] f[2]))) u[2];


\[CapitalDelta]aRR[3,9] = l (dot[b,a] dot[l,a] dot[u[2],a]^7 ((32 y (-8+29 y^2-31 y^4+10 y^6) m[1] m[2]^2)/(3 mB^11 f[1] f[2])-(32 y^2 Sqrt[-1+y^2] (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a] dot[b,a] dot[l,a] dot[u[2],a]^5 ((32 y (-1+y^2)^2 (8-21 y^2+10 y^4) m[1] m[2]^2)/(mB^11 f[1] f[2])-(96 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[l,a] dot[u[2],a]^3 ((32 y (-1+y^2)^3 (8-21 y^2+10 y^4) m[1] m[2]^2)/(mB^11 f[1] f[2])-(96 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[l,a] dot[u[2],a] ((32 y (-1+y^2)^4 (8-21 y^2+10 y^4) m[1] m[2]^2)/(3 mB^11 f[1] f[2])-(32 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2])))+b (dot[b,a]^2 dot[u[2],a]^7 ((32 y (-1+y^2) (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2])-(32 y^2 Sqrt[-1+y^2] (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[u[2],a]^9 ((8 y (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2])-(8 y (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^11 Sqrt[-1+y^2] f[1] f[2]))+dot[a,a]^4 dot[u[2],a] ((8 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2])-(8 y (-1+y^2)^(7/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a] (dot[u[2],a]^7 ((32 y (-1+y^2) (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2])-(96 y^2 Sqrt[-1+y^2] (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[b,a]^2 dot[u[2],a]^5 ((32 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2])-(96 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2])))+dot[a,a]^3 (dot[u[2],a]^3 ((32 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2])-(96 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[b,a]^2 dot[u[2],a] ((32 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2])-(32 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2])))+dot[a,a]^2 (dot[b,a]^2 dot[u[2],a]^3 ((32 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2])-(96 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[u[2],a]^5 ((48 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2])-(48 y (-1+y^2)^(3/2) (-1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))))+(dot[a,a] dot[b,a] dot[u[2],a]^6 (-((8 (-1+y^2) (2+4 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2]))+(16 y Sqrt[-1+y^2] (-3+2 y^2) (1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[u[2],a]^2 (-((8 (-1+y^2)^3 (2+4 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2]))+(16 y (-1+y^2)^(5/2) (-3+2 y^2) (1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^4 dot[b,a] (-((4 (-1+y^2)^4 (1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2]))+(4 y (-1+y^2)^(7/2) (-3+2 y^2) (1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[u[2],a]^4 (-((8 (-1+y^2)^2 (1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2]))+(8 (-1+y^2)^(3/2) (1+2 y^2) (-9 y+6 y^3) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[b,a] dot[u[2],a]^8 (-((4 (1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2]))+(4 y (-3-4 y^2+4 y^4) ArcCosh[y] m[1] m[2]^2)/(mB^11 Sqrt[-1+y^2] f[1] f[2]))) u[1]+(dot[b,a] dot[u[2],a]^8 ((8 y (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2])-(8 y^2 (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 Sqrt[-1+y^2] f[1] f[2]))+dot[a,a] dot[b,a] dot[u[2],a]^6 ((32 y (-1+y^2) (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2])-(32 y^2 Sqrt[-1+y^2] (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[u[2],a]^4 ((16 y (-1+y^2)^2 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(mB^11 f[1] f[2])-(48 y^2 (-1+y^2)^(3/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[u[2],a]^2 ((32 y (-1+y^2)^3 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2])-(32 y^2 (-1+y^2)^(5/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))+dot[a,a]^4 dot[b,a] ((8 y (-1+y^2)^4 (-1+2 y^2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^11 f[1] f[2])-(8 y^2 (-1+y^2)^(7/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^11 f[1] f[2]))) u[2];


\[CapitalDelta]aRR[3,10] = l (dot[b,a] dot[u[2],a]^9 ((16 y^2 Sqrt[-1+y^2] (-8+5 y^2) m[1] m[2]^2)/(3 mB^12 f[1] f[2])-(16 y^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a] dot[b,a] dot[u[2],a]^7 ((64 y^2 (-1+y^2)^(3/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^12 f[1] f[2])-(64 y^3 (-1+y^2) (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^2 dot[b,a] dot[u[2],a]^5 ((32 y^2 (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(mB^12 f[1] f[2])-(96 y^3 (-1+y^2)^2 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^3 dot[b,a] dot[u[2],a]^3 ((64 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^12 f[1] f[2])-(64 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^4 dot[b,a] dot[u[2],a] ((16 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^12 f[1] f[2])-(16 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2])))+b (dot[l,a] dot[u[2],a]^9 (-((16 y^2 (8-13 y^2+5 y^4) m[1] m[2]^2)/(3 mB^12 Sqrt[-1+y^2] f[1] f[2]))+(16 y^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a] dot[l,a] dot[u[2],a]^7 (-((64 y^2 (-1+y^2)^(3/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^12 f[1] f[2]))+(64 y^3 (-1+y^2) (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^2 dot[l,a] dot[u[2],a]^5 (-((32 y^2 (-1+y^2)^(5/2) (-8+5 y^2) m[1] m[2]^2)/(mB^12 f[1] f[2]))+(96 y^3 (-1+y^2)^2 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^3 dot[l,a] dot[u[2],a]^3 (-((64 y^2 (-1+y^2)^(7/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^12 f[1] f[2]))+(64 y^3 (-1+y^2)^3 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2]))+dot[a,a]^4 dot[l,a] dot[u[2],a] (-((16 y^2 (-1+y^2)^(9/2) (-8+5 y^2) m[1] m[2]^2)/(3 mB^12 f[1] f[2]))+(16 y^3 (-1+y^2)^4 (-3+2 y^2) ArcCosh[y] m[1] m[2]^2)/(mB^12 f[1] f[2])));


(* ::Section::Closed:: *)
(*Aligned-spin scattering angle \[Chi]*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[Chi][1]:= \[Chi][1,0]+ a*\[Chi][1,1] + a^2*\[Chi][1,2] + a^3*\[Chi][1,3] + a^4*\[Chi][1,4]


\[Chi][1,0] = (2 (-1+2 y^2) m[1] m[2])/(J Sqrt[-1+y^2]);


\[Chi][1,1] = -((4 y Sqrt[-1+y^2] m[1]^2 m[2]^2)/(J^2 Sqrt[s]));


\[Chi][1,2] = (2 Sqrt[-1+y^2] (-1+2 y^2) m[1]^3 m[2]^3)/(J^3 s);


\[Chi][1,3] = -((4 y (-1+y^2)^(3/2) m[1]^4 m[2]^4)/(J^4 s^(3/2)));


\[Chi][1,4] = (2 (-1+y^2)^(3/2) (-1+2 y^2) m[1]^5 m[2]^5)/(J^5 s^2);


(* ::Subsection::Closed:: *)
(*2PM*)


\[Chi][2]:= \[Chi][2,0]+ a*\[Chi][2,1] + a^2*\[Chi][2,2] + a^3*\[Chi][2,3] + a^4*\[Chi][2,4]


\[Chi][2,0] = (3 \[Pi] (-1+5 y^2) m[1]^2 m[2]^2 (m[1]+m[2]))/(4 J^2 Sqrt[s]);


\[Chi][2,1] = -((\[Pi] y (-3+5 y^2) m[1]^3 m[2]^3 (4 m[1]+3 m[2]))/(2 J^3 s));


\[Chi][2,2] = (3 \[Pi] m[1]^4 m[2]^4 ((15-102 y^2+95 y^4) m[1]+4 (2-15 y^2+15 y^4) m[2]))/(16 J^4 s^(3/2));


\[Chi][2,3] = -((3 \[Pi] y (-1+y^2) m[1]^5 m[2]^5 ((-5+9 y^2) m[1]+(-2+5 y^2) m[2]))/(J^5 s^2));


\[Chi][2,4] = (5 \[Pi] (-1+y^2) m[1]^6 m[2]^6 ((35-250 y^2+239 y^4) m[1]+24 y^2 (-4+5 y^2) m[2]))/(32 J^6 s^(5/2));


(* ::Subsection::Closed:: *)
(*3PM conservative*)


\[Chi][3]:= \[Chi][3,0]+ a*\[Chi][3,1] + a^2*\[Chi][3,2] + a^3*\[Chi][3,3] + a^4*\[Chi][3,4]


\[Chi][3,0]= (2 (-5+60 y^2-120 y^4+64 y^6) m[1]^5 m[2]^3)/(3 J^3 s (-1+y^2)^(3/2))+((4 y (-55+132 y^2-114 y^4+36 y^6))/(3 J^3 s (-1+y^2)^(3/2))+((24+96 y^2-32 y^4) ArcCosh[y])/(J^3 s)) m[1]^4 m[2]^4+(2 (-5+60 y^2-120 y^4+64 y^6) m[1]^3 m[2]^5)/(3 J^3 s (-1+y^2)^(3/2));


\[Chi][3,1]= -((12 y (5-20 y^2+16 y^4) m[1]^6 m[2]^4)/(J^4 s^(3/2) Sqrt[-1+y^2]))+(-((4 (41+84 y^2-156 y^4+36 y^6))/(J^4 s^(3/2) Sqrt[-1+y^2]))+(48 y (-6-11 y^2+2 y^4) ArcCosh[y])/(J^4 s^(3/2))) m[1]^5 m[2]^5-(8 y (5-20 y^2+16 y^4) m[1]^4 m[2]^6)/(J^4 s^(3/2) Sqrt[-1+y^2]);


\[Chi][3,2]= (4 (-7+96 y^2-216 y^4+128 y^6) m[1]^7 m[2]^5)/(J^5 s^2 Sqrt[-1+y^2])+((8 y (741+332 y^2-1252 y^4+184 y^6))/(5 J^5 s^2 Sqrt[-1+y^2])-(192 (-1-7 y^2-8 y^4+y^6) ArcCosh[y])/(J^5 s^2)) m[1]^6 m[2]^6+(4 (-3+44 y^2-104 y^4+64 y^6) m[1]^5 m[2]^7)/(J^5 s^2 Sqrt[-1+y^2]);


\[Chi][3,3]= -((40 y (-21+113 y^2-172 y^4+80 y^6) m[1]^8 m[2]^6)/(3 J^6 s^(5/2) Sqrt[-1+y^2]))+(-((8 (89+1625 y^2-134 y^4-1768 y^6+188 y^8))/(3 J^6 s^(5/2) Sqrt[-1+y^2]))+(80 y (-19-52 y^2-42 y^4+4 y^6) ArcCosh[y])/(J^6 s^(5/2))) m[1]^7 m[2]^7-(80 y (-3+19 y^2-32 y^4+16 y^6) m[1]^6 m[2]^8)/(3 J^6 s^(5/2) Sqrt[-1+y^2]);


\[Chi][3,4]= (30 (3-47 y^2+148 y^4-168 y^6+64 y^8) m[1]^9 m[2]^7)/(J^7 s^3 Sqrt[-1+y^2])+((4 y (16377+93035 y^2-34962 y^4-81174 y^6+6724 y^8))/(35 J^7 s^3 Sqrt[-1+y^2])+(24 (1+266 y^2+417 y^4+260 y^6-20 y^8) ArcCosh[y])/(J^7 s^3)) m[1]^8 m[2]^8+(10 (1-29 y^2+116 y^4-152 y^6+64 y^8) m[1]^7 m[2]^9)/(J^7 s^3 Sqrt[-1+y^2]);


(* ::Subsection::Closed:: *)
(*3PM radiation-reaction*)


\[Chi]RR[3]:= \[Chi]RR[3,0]+ a*\[Chi]RR[3,1] + a^2*\[Chi]RR[3,2] + a^3*\[Chi]RR[3,3] + a^4*\[Chi]RR[3,4] + a^5*\[Chi]RR[3,5] + a^6*\[Chi]RR[3,6] + a^7*\[Chi]RR[3,7] + a^8*\[Chi]RR[3,8] + a^9*\[Chi]RR[3,9]


\[Chi]RR[3,0] = -((4 G^3 (1-2 y^2)^2 (-1+y^2)^5 (-8+5 y^2) m[1]^4 m[2]^4)/(3 J^3 s f[1] f[2]))+(4 G^3 y (1-2 y^2)^2 (-1+y^2)^(9/2) (-3+2 y^2) ArcCosh[y] m[1]^4 m[2]^4)/(J^3 s f[1] f[2]);


\[Chi]RR[3,1] = (8 G^3 y (-1+y^2)^6 (8-21 y^2+10 y^4) m[1]^5 m[2]^5)/(J^4 s^(3/2) f[1] f[2])-(24 G^3 y^2 (-1+y^2)^(11/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^5 m[2]^5)/(J^4 s^(3/2) f[1] f[2]);


\[Chi]RR[3,2] = (8 G^3 (-1+y^2)^6 (-8+5 y^2) m[1]^6 m[2]^6)/(3 J^5 s^2 f[1] f[2])-(8 G^3 y (-1+y^2)^(11/2) (-3+2 y^2) ArcCosh[y] m[1]^6 m[2]^6)/(J^5 s^2 f[1] f[2]);


\[Chi]RR[3,3] = -((64 G^3 y (-1+y^2)^7 (8-21 y^2+10 y^4) m[1]^7 m[2]^7)/(3 J^6 s^(5/2) f[1] f[2]))+(64 G^3 y^2 (-1+y^2)^(13/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^7 m[2]^7)/(J^6 s^(5/2) f[1] f[2]);


\[Chi]RR[3,4] = (32 G^3 y^2 (-1+y^2)^8 (-8+5 y^2) m[1]^8 m[2]^8)/(J^7 s^3 f[1] f[2])-(96 G^3 y^3 (-1+y^2)^(15/2) (-3+2 y^2) ArcCosh[y] m[1]^8 m[2]^8)/(J^7 s^3 f[1] f[2]);


\[Chi]RR[3,5] = (16 G^3 y (-1+y^2)^8 (8-21 y^2+10 y^4) m[1]^9 m[2]^9)/(J^8 s^(7/2) f[1] f[2])-(48 G^3 y^2 (-1+y^2)^(15/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^9 m[2]^9)/(J^8 s^(7/2) f[1] f[2]);


\[Chi]RR[3,6] = -((8 G^3 (-1+y^2)^8 (-8+5 y^2) (1-16 y^2+16 y^4) m[1]^10 m[2]^10)/(3 J^9 s^4 f[1] f[2]))+(8 G^3 y (-1+y^2)^(15/2) (-3+50 y^2-80 y^4+32 y^6) ArcCosh[y] m[1]^10 m[2]^10)/(J^9 s^4 f[1] f[2]);


\[Chi]RR[3,7] = 0;


\[Chi]RR[3,8] = (4 G^3 (-1+y^2)^9 (-8+5 y^2) (1-12 y^2+12 y^4) m[1]^12 m[2]^12)/(3 J^11 s^5 f[1] f[2])-(4 G^3 y (-1+y^2)^(17/2) (-3+38 y^2-60 y^4+24 y^6) ArcCosh[y] m[1]^12 m[2]^12)/(J^11 s^5 f[1] f[2]);


\[Chi]RR[3,9] = -((8 G^3 y (-1+y^2)^10 (8-21 y^2+10 y^4) m[1]^13 m[2]^13)/(3 J^12 s^(11/2) f[1] f[2]))+(8 G^3 y^2 (-1+y^2)^(19/2) (-3+2 y^2) (-1+2 y^2) ArcCosh[y] m[1]^13 m[2]^13)/(J^12 s^(11/2) f[1] f[2]);

